Perturbation-based Frequency Domain Linear and Nonlinear Noise Estimation

In this paper, a new method for the separation of noise categories based on Four-Wave Mixing is presented. The theoretical analysis is grounded in the Gaussian Noise model and verified by split step simulations. The noise categories react differently to the introduced perturbations, by performing a set of perturbations the behaviour of the different categories can be separated by means of a least-square fitting. Given ASE is independent of the induced perturbations, it is possible to separate noise contributions. The analysis includes constant and variable power perturbations. The estimation of the noise categories is discussed from two points of view: NSR evolution post-DSP processing, and over the power spectral density in a notched region. The NSR estimation can only be performed at reception, whereas the power spectral density approach can be performed along the optical link if a high resolution Optical Spectrum Analyzer is available. Additionally, we perform a simple experimental verification considering of two WaveLogic 3 transceivers for the NSR, successfully estimating the noise contributions.

==> 1_SSFM_OptAnalysis/OLD/v1_For_DataProcc_OSNRestimates_PLOT.m <==
clearvars
close all;
clc;

%%  
DAT         =   load('v1_For_DataProcc_OSNRestimates.mat');
%%  
DAT         =   DAT.Rn;
PdBm_rg     =   unique(DAT.ParamsCase(:,1)).';
ASE_rg      =   unique(DAT.ParamsCase(:,2)).';


%%  Statistical plots:  
I   =   1;
for PdBm    =   PdBm_rg %   
J   =   1;    
for ASE     =   ASE_rg  %   
    rg  =   (DAT.ParamsCase(:,1)==PdBm) &   (DAT.ParamsCase(:,2)==ASE);
    
    std_AAA(I,J)	=   std_dB(10*log10(DAT.NLNterms_ASE(rg,1)));
    std_BAA(I,J)	=   std_dB(10*log10(DAT.NLNterms_ASE(rg,2)));
    std_BBA(I,J)	=   std_dB(10*log10(DAT.NLNterms_ASE(rg,3)));
    std_BBB(I,J)	=   std_dB(10*log10(DAT.NLNterms_ASE(rg,4)));
    std_ASE(I,J)	=   std_dB(10*log10(DAT.NLNterms_ASE(rg,5)));
    
    PARAM1(I,J)     =   PdBm;
    PARAM2(I,J)     =   ASE;
    
    J   =   J+1;
end
    figure(1);
    plot(ASE_rg,std_ASE(end,:));    hold    on;
    I   =   I+1;
end


%%  



==> 1_SSFM_OptAnalysis/OLD/v1_For_DataProcc_OSNRestimates_SmallTest.m <==
clear all;
close all;
clc;

%%  
addpath(genpath('D:\OneDrive - University Of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));

%%  Portatil Pablo: 
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\1_PHD_WORK\0_APIs'));

SaveFolder  =   'DATA\';
PlotParam('ColorScheme',3);

%%  Defining parameters:    
Nspans    	=   16;
PdBm     	=   1;
nCH         =   1;
K           =   0.5;
	%   Define the gains to keep the power on the NFL constant.
FOLDER     	=   'DATA\';
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
    %   Defining perturbation and calculating each respective delta:   
String    	=   ['A,N,B'];
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','T');

NormFactor_dB=   -75.1600;
p	=   Param();
p.Signal.M  =   inf;
p.SMF.dz    =   0.1;
%%  Generating Tx Signal:
Case        =   1;
for PdBm    =   2
    %%  Calculating the normalization factor in b2b:
    Ispan   =   0;
    PG_dB   =   [0,-inf,0];
    Name	=	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT     =   load(Name);
    [~,o]   =   PlotPSD(DAT.Signal,[],'plot',0);
        %   ranges:
    rgA     =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
    rgN     =   NotchRgCalc(o.faxis_GHz,PC_GHz(2),PW_GHz(2),0.85);
    rgB     =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
    aaa     =   3;
        %   Calculating the deltas: 
    rg              =   rgA     |   rgB;
    NormFactor_dB	=	mean_dB(o.PSD_dB(rg));
        %   
for OSNR_dB     =	30  %   [10:5:30]    
for Ispan       =   20  %      
    %%  Unperturbed Case:
    PG_dB       =	[0,0,0];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name        =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT         =	load(Name);
    Signal      =   DAT.Signal;
    OSNR_orig	=   OSNRcalcSpectrum(Signal,'plot',0);
    [SignalOSNR,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB);
    NoiseMultiplier     =   oOSNR.NoiseMultiplier;
for ITER        =   1:20	%   1:5
    III         =   1;
for Delta_A     =   -2:2:2
for Delta_B     =   -2:2:2
    
    %%  Loading data:
    PG_dB           =   [Delta_A,-inf,Delta_B];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name            =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT             =	load(Name);
    Signal          =   DAT.Signal;
    
    %%  No ASE analysis:
    [~,o]       =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB    =   o.PSD_dB-NormFactor_dB;
    
    %%  
    if  0
        plot(o.faxis_GHz     ,o.PSD_dB,'k');          hold    on;
        plot(o.faxis_GHz(rgA),o.PSD_dB(rgA),'r.');    hold    on;
        plot(o.faxis_GHz(rgN),o.PSD_dB(rgN),'b.');    hold    on;
        plot(o.faxis_GHz(rgB),o.PSD_dB(rgB),'g.');    hold    on;
    end
        %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    
    %%  
    APSD_A(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB(III)     =   Delta_A;
    D_B_dB(III)     =   Delta_B;
    D_N_dB(III)     =   -inf;
    Params(III,:)   =   [Delta_A,Delta_B];
    
    %%  ASE analysis:   
    [Signal,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB,'NoiseMultiplier',NoiseMultiplier);
    %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    [~,o]           =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB        =   o.PSD_dB-NormFactor_dB;

    %%  
    APSD_A_ASE(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N_ASE(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B_ASE(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB_ASE(III)     =   Delta_A;
    D_B_dB_ASE(III)     =   Delta_B;
    D_N_dB_ASE(III)     =   -inf;
    Params_ASE(III,:)   =   [Delta_A,Delta_B];
    SNR_ASE(III)        =   oOSNR.SNRase_EVM;
    III	=   III+1;
end    
end
        %   
    rg_0    =   Params(:,1)==0 &   Params(:,2)==0;
    %%   No ASE processing:  
    N_nat   =   10.^(APSD_N/10).';
    A_nat   =   10.^(D_A_dB/10).';
    B_nat   =   10.^(D_B_dB/10).';
        %       
    [NLNterms,o]                =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',0);
        %   
    Rn.NLNterms_NoASE(Case,:)	=   NLNterms;
    %%  ASE processing:
    N_nat   =   10.^(APSD_N_ASE/10).';
    A_nat   =   10.^(D_A_dB_ASE/10).';
    B_nat   =   10.^(D_B_dB_ASE/10).';
        %   
    [NLNterms,o]            =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',1);        
        %   
    Rn.NLNterms_ASE(Case,:)	=   NLNterms;
    Rn.ParamsCase(Case,:)	=   [PdBm,Ispan,OSNR_dB,ITER];
    Rn.SNR_ASE(Case,:)      =   SNR_ASE;
    Rn.APSD_A_ASE(Case,:)   =   APSD_A_ASE;
    Rn.APSD_N_ASE(Case,:)   =   APSD_N_ASE;
    Rn.APSD_B_ASE(Case,:)   =   APSD_B_ASE;
    Rn.OSNR_corr_factor_dB  =   oOSNR.OSNR_corr_factor_dB;
    Case    =   Case+1;
end
end
end
end


%%  
Ncases  =   10;
figure(1);
histogram(Rn.NLNterms_ASE(:,1),Ncases);	hold    on;
plot(Rn.NLNterms_NoASE(1,1),1,'*');
STD(1)  =   std(Rn.NLNterms_ASE(:,1));

figure(2);
histogram(Rn.NLNterms_ASE(:,2),Ncases);	hold    on;
plot(Rn.NLNterms_NoASE(1,2),1,'*');
STD(2)  =   std(Rn.NLNterms_ASE(:,2));

figure(3);
histogram(Rn.NLNterms_ASE(:,3),Ncases);	hold    on;
plot(Rn.NLNterms_NoASE(1,3),1,'*');
STD(3)  =   std(Rn.NLNterms_ASE(:,3));

figure(4);
histogram(Rn.NLNterms_ASE(:,4),Ncases);	hold    on;
plot(Rn.NLNterms_NoASE(1,4),1,'*');
STD(4)  =   std(Rn.NLNterms_ASE(:,4));

figure(5);
histogram(Rn.NLNterms_ASE(:,5));	hold    on;

fprintf(['STD evo: ',mat2str(STD),'.\n']);

%%  
TermsIndB   =   10*log10(Rn.NLNterms_ASE);
fprintf(['[A,A,A]: ',num2str(std_dB(TermsIndB(:,1))),...
    ' [B,A,A]: ',num2str(std_dB(TermsIndB(:,2))),...
    ' [B,B,A]: ',num2str(std_dB(TermsIndB(:,3))),...
    ' [B,B,B]: ',num2str(std_dB(TermsIndB(:,4))),...
    ' ASE: ',num2str(std_dB(TermsIndB(:,5))),]);

figure();
hist(10*log10(Rn.NLNterms_ASE(:,5)))

std_dB(10*log10(Rn.NLNterms_ASE(:,5)))































==> 1_SSFM_OptAnalysis/OLD/v1_plotStdFitting.m <==
clearvars
close all
clc;

I       =   1;
for PdBm    =	2   %-4:2:8
    DAT     =   load(['v1_For_DataProcc_OSNRestimates_P',num2str(PdBm),'_Niter10']); 
    DAT     =   DAT.Rn;
    
    PdBm_rg         =   unique(DAT.ParamsCase(:,1)).';
    Span_rg         =   unique(DAT.ParamsCase(:,2)).';
    ASEnoise_rg     =   unique(DAT.ParamsCase(:,3)).';
    ITER_rg         =   unique(DAT.ParamsCase(:,4)).';
    
    for ASEnoise	=	ASEnoise_rg(4:7)
        J   =   1;
    for SPAN        =   Span_rg
        rg          =	DAT.ParamsCase(:,3)==ASEnoise   &   DAT.ParamsCase(:,2)==SPAN;
        
        %%  ASE terms:  
            %   
        MEAN(I)     =   mean_dB(10*log10(DAT.NLNterms_ASE(rg,5)));
        STD(I)      =   std_dB(10*log10(DAT.NLNterms_ASE(rg,5)));
        PARAM(I,:)  =   [PdBm,ASEnoise,SPAN];
        
            %   
        MEAN_(J)	=   mean_dB(10*log10(DAT.NLNterms_ASE(rg,5)));
        STD_(J)     =   std_dB(10*log10(DAT.NLNterms_ASE(rg,5)));
        PARAM_(J,:)	=   [PdBm,ASEnoise,SPAN];
            %   
            
        %%  NLN terms:  
        NLNterms(I,:)   =   mean_dB(10*log10(DAT.NLNterms(rg,:)),'dim',1);
        NLNest(I,:)     =   mean_dB(10*log10(DAT.NLNterms_ASE(rg,1:4)),'dim',1);

        I           =   I+1;
        J           =   J+1;
    end
        errorbar(PARAM_(:,3).',MEAN_,STD_);    hold    on;
        xlabel('span');
        ylabel('$\over$')
        AAA	=   3;
    end
end

%%
X   =   real(NLNest-NLNterms);
X1  =   X(:,1);
X2  =   X(:,2);
X3  =   X(:,3);
X4  =   X(:,4);
figure();
histogram(X1,1000)



%%  ASE analysis:   
figure();
histogram(MEAN+PARAM(:,2).'-DAT.OSNR_corr_factor_dB,100);

%%  NLN analysis:   







==> 1_SSFM_OptAnalysis/ProcSNR/ProcSNR.m <==
clearvars;


p   =   Param();
FOLDER  =   'DATA\';

if  0
I   =   1;
for SPAN    =   1:30
J   =   1;    
for PdBm    =   0:0.5:4
    name            =   [FOLDER,'NDSF_MInf_dz0p1_nopertP',num2str(PdBm),'_nCH1_Sp',num2str(SPAN),'_sA-N-B_PC[-15 0 15]_PW[20 10 20]_OB25_PG[0 0 0].mat'];
    File            =   load(name);
    Signal          =   File.Signal;
    %   
    Signal          =   DownSampling(Signal);
    %   
    Signal          =   CDcomp(Signal,100*SPAN,p.SMF);
    Noise           =   noiseLoader(Signal,2,p.AMP,SPAN);
    Signal.Et       =   Signal.Et+Noise;
    [OSNR(I,J),o]	=   OSNRcalcSpectrum(Signal,'Plot',1);
    Signal          =   MatchFiltering(Signal);

    SigRx           =   DSPfun(Signal,p,[]);
    OPM             =   OPMmethods(SigRx,'CASE','fast');
    EVM(I,J)    	=   mean_dB(OPM.EVMsnr);
    SPAN_(I,J)      =   SPAN;
    PdBm_(I,J)      =   PdBm;
    
    OSNR_corr_factor_dB     =   o.OSNR_corr_factor_dB;
    J           =   J+1;    
end
    I	=	I+1;
end

DAT.EVM     =   EVM;
DAT.SPAN	=   SPAN_;
DAT.PdBm	=   PdBm_;
DAT.OSNR    =   OSNR;
DAT.OSNR_corr_factor_dB     =   OSNR_corr_factor_dB;
save('ProcSNR','DAT');

else

load('ProcSNR.mat');

end

Indx_OptPow     =   (max(DAT.EVM,[],2)==DAT.EVM);
DAT.PdBm(Indx_OptPow)
% PowDif          =   DAT.PdBm(Indx_OptPow)-2
plot(DAT.PdBm.',DAT.EVM.');

SNRase  =   DAT.OSNR(Indx_OptPow)-DAT.OSNR_corr_factor_dB;

%%  
for I   =   1:size(DAT.SPAN,1)
        %   
    INDopt(I)	=   find(DAT.EVM(I,:)==   max(DAT.EVM(I,:)));
    EVMopt(I)   =   DAT.EVM(I,INDopt(I));
        %   
    OSNRopt(I)	=   DAT.OSNR(I,INDopt(I));
    PdBMOpt(I)  =   DAT.PdBm(I,INDopt(I));
        %   
end

SNRase_2dBm	=   OSNRopt-DAT.OSNR_corr_factor_dB-PdBMOpt+2;
DAT2.SNRase_2dBm    =   SNRase_2dBm;
DAT2.OSNR_corr_factor_dB    =   DAT.OSNR_corr_factor_dB;
save('OptSNR','DAT2');

%%  


==> 1_SSFM_OptAnalysis/v1_For_DataProcc_OSNRestimates.m <==
clear all;
close all;
clc;

%%  
addpath(genpath('D:\OneDrive - University Of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));

%%  Portatil Pablo: 
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\1_PHD_WORK\0_APIs'));

SaveFolder  =   'D:\OneDrive - University of Cambridge\4 - PhD\3_My papers\29_JLT_NoiseSegregation\Results\1_Simulation\1_SSFM\DATA\';
PlotParam('ColorScheme',3);

%%  Defining parameters:    
Nspans    	=   16;
PdBm     	=   1;
nCH         =   1;
K           =   0.5;
	%   Define the gains to keep the power on the NFL constant.

PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
    %   Defining perturbation and calculating each respective delta:   
String    	=   ['A,N,B'];
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','T');

NormFactor_dB=   -75.1600;
p           =   Param();
p.Signal.M  =   inf;
p.SMF.dz    =   0.1;
MaxIter     =   600;


OptSNR      =   load('OptSNR.mat');
OptSNR      =   OptSNR.DAT2;


%%  Generating Tx Signal:
for PdBm    =   2   %   -4:2:8
    Case        =   1;
    %%  Calculating the normalization factor in b2b:
    Ispan   =   0;
    PG_dB   =   [0,-inf,0];
    Name	=	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT     =   load(Name);
    [~,o]   =   PlotPSD(DAT.Signal,[],'plot',0);
        %   ranges:
    rgA     =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
    rgN     =   NotchRgCalc(o.faxis_GHz,PC_GHz(2),PW_GHz(2),0.85);
    rgB     =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
    aaa     =   3;
    
        %   Calculating the deltas: 
    rg              =   rgA     |   rgB;
    NormFactor_dB	=	mean_dB(o.PSD_dB(rg));
    
for Ispan       =	1:30	%  
for OSNR_dB     =   OptSNR.SNRase_2dBm(Ispan)+OptSNR.OSNR_corr_factor_dB

    %%  Unperturbed Case:
    PG_dB       =	[0,0,0];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name        =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT         =	load(Name);
    Signal      =   DAT.Signal;
    OSNR_orig	=   OSNRcalcSpectrum(Signal,'plot',0);
    [SignalOSNR,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB);
    NoiseMultiplier     =   oOSNR.NoiseMultiplier;
for ITER        =	1:MaxIter
    III         =   1;
for Delta_A     =   -2:2:2
for Delta_B     =   -2:2:2
    
    %%  Loading data:
    PG_dB           =   [Delta_A,-inf,Delta_B];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name            =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT             =	load(Name);
    Signal          =   DAT.Signal;
    
    %%  No ASE analysis:
    [~,o]       =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB    =   o.PSD_dB-NormFactor_dB;
    
    %%  
    if  0
        plot(o.faxis_GHz     ,o.PSD_dB,'k');          hold    on;
        plot(o.faxis_GHz(rgA),o.PSD_dB(rgA),'r.');    hold    on;
        plot(o.faxis_GHz(rgN),o.PSD_dB(rgN),'b.');    hold    on;
        plot(o.faxis_GHz(rgB),o.PSD_dB(rgB),'g.');    hold    on;
    end
        %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    
    %%  
    APSD_A(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB(III)     =   Delta_A;
    D_B_dB(III)     =   Delta_B;
    D_N_dB(III)     =   -inf;
    Params(III,:)   =   [Delta_A,Delta_B];
    
    %%  ASE analysis:   
    [Signal,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB,'NoiseMultiplier',NoiseMultiplier);
    %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    [~,o]           =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB        =   o.PSD_dB-NormFactor_dB;

    %%  
    APSD_A_ASE(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N_ASE(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B_ASE(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB_ASE(III)     =   Delta_A;
    D_B_dB_ASE(III)     =   Delta_B;
    D_N_dB_ASE(III)     =   -inf;
    Params_ASE(III,:)   =   [Delta_A,Delta_B];
    SNR_ASE(III)        =   oOSNR.SNRase_EVM;
    III	=   III+1;
end    
end
        %   
    rg_0    =   Params(:,1)==0 &   Params(:,2)==0;
    %%   No ASE processing:  
    N_nat   =   10.^(APSD_N/10).';
    A_nat   =   10.^(D_A_dB/10).';
    B_nat   =   10.^(D_B_dB/10).';
        %       
    [NLNterms,o]        =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',0);
        %   
    Rn.NLNterms(Case,:)	=   NLNterms;
    %%  ASE processing:
    N_nat   =   10.^(APSD_N_ASE/10).';
    A_nat   =   10.^(D_A_dB_ASE/10).';
    B_nat   =   10.^(D_B_dB_ASE/10).';
        %   
    [NLNterms,o]            =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',1);        
        %   
    Rn.NLNterms_ASE(Case,:)	=   NLNterms;
    Rn.ParamsCase(Case,:)	=   [PdBm,Ispan,OSNR_dB,ITER];
    Rn.SNR_ASE(Case,:)      =   SNR_ASE;
    Rn.APSD_A_ASE(Case,:)   =   APSD_A_ASE;
    Rn.APSD_N_ASE(Case,:)   =   APSD_N_ASE;
    Rn.APSD_B_ASE(Case,:)   =   APSD_B_ASE;
    Rn.OSNR_corr_factor_dB  =   oOSNR.OSNR_corr_factor_dB;
    Case    =   Case+1;
end
end
end
save(['v1_For_DataProcc_OSNRestimates_P',num2str(PdBm),'_Niter',num2str(MaxIter),'.mat'],'Rn');

end


% %%  Loading variables:
% % load('v1_For_DataProcc_OSNRestimates');
% 
% %% Extracting data for fancy plot:    
% PdBm_rg	=   unique(Rn.ParamsCase(:,1)).';
% SPAN_rg	=   unique(Rn.ParamsCase(:,2)).';
% OSNR_rg	=   unique(Rn.ParamsCase(:,3)).';
%     %   Creating the lines to plot: 
% X_ACC           =   [];
% X_SNRASE        =   [];
% Y_ACC           =   [];
% Y_ACC_ASE       =   [];
% STD_ACC         =   [];
% STD_ACC_dB      =   [];
% PARAMS          =   [];
% STD_ACC_NAT     =   [];
% 
% for PdBm    =   PdBm_rg
% for SPAN    =   SPAN_rg
% for OSNR    =   OSNR_rg    
%     rg  =   Rn.ParamsCase(:,3)==OSNR & ...
%         Rn.ParamsCase(:,2)==SPAN   &   ...
%         Rn.ParamsCase(:,1)==PdBm;
%     Xaxis           =   mean(Rn.ParamsCase(rg,3));
%     AVG_PARAMS_ASE  =   mean(Rn.NLNterms_ASE(rg,:),1);
%     AVG_PARAMS      =   mean(Rn.NLNterms(rg,:),1);
% 
%     STD_dB      =   10*log10(std(Rn.NLNterms_ASE(rg,:),[],1));
%     STD_dB_dB   =   std(10*log10(Rn.NLNterms_ASE(rg,:)),[],1);
%     STD_NAT     =   std(Rn.NLNterms_ASE(rg,:),[],1);
%     X_SNRASE(end+1)     =   mean(Rn.SNR_ASE(rg,1));
%                         
%     Y_ACC_ASE(end+1,:)	=   AVG_PARAMS_ASE;
%     Y_ACC(end+1,:)      =   AVG_PARAMS;
%     X_ACC(end+1,:)      =   Xaxis;  %*ones(size(AVG_PARAMS));
%     STD_ACC(end+1,:)	=   STD_dB;
%     STD_ACC_dB(end+1,:) =   STD_dB_dB;
%     STD_ACC_NAT(end+1,:)=   STD_NAT;
%     PARAMS(end+1,:)     =   [PdBm,SPAN,OSNR];
%     aaa     =   3;
% end
% end
% end
% 
% PPlot	=   PlotParam();
% 
% %%  Doing some nice plots:  
% figure();
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,-10*log10(Y_ACC_ASE(:,5))+Rn.OSNR_corr_factor_dB,STD_ACC_dB(:,5));   % hold    on;
% xlabel('OSNR [dB]');
% ylabel('OSNR est. [dB]');
% 
% figure();
% subplot(3,1,1:2);
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,1)),STD_ACC_dB(:,1),'Color',PPlot.COLORs(1,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,2)),STD_ACC_dB(:,2),'Color',PPlot.COLORs(2,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,3)),STD_ACC_dB(:,3),'Color',PPlot.COLORs(3,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,4)),STD_ACC_dB(:,4),'Color',PPlot.COLORs(4,:));    hold    on;
% ylabel('PSD [dB]');
% Indx    =   ceil(size(Y_ACC_ASE,1)/2);
%     %   
% subplot(3,1,3);
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,1))-10*log10(Y_ACC_ASE(:,1)),'Color',PPlot.COLORs(1,:));      hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,2))-10*log10(Y_ACC_ASE(:,2)),'Color',PPlot.COLORs(2,:));    hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,3))-10*log10(Y_ACC_ASE(:,3)),'Color',PPlot.COLORs(3,:));    hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,4))-10*log10(Y_ACC_ASE(:,4)),'Color',PPlot.COLORs(4,:));    hold    on;    
%     
% legend('[A,A,A]','[B,A,A]','[B,B,A]','[B,B,B]');
% xlabel('OSNR [dB]');
% ylabel('diff. [dB]');
% 
% figure();
% plot();
% 

%%  























==> 1_SSFM_OptAnalysis/v1_For_DataProcc_OSNRestimates_5SpansStep.m <==
clear all;
close all;
clc;

%%  
addpath(genpath('D:\OneDrive - University Of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));

%%  Portatil Pablo: 
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\1_PHD_WORK\0_APIs'));

SaveFolder  =   'D:\OneDrive - University of Cambridge\4 - PhD\3_My papers\29_JLT_NoiseSegregation\Results\1_Simulation\1_SSFM\DATA\';
PlotParam('ColorScheme',3);

%%  Defining parameters:    
Nspans    	=   16;
PdBm     	=   1;
nCH         =   1;
K           =   0.5;
	%   Define the gains to keep the power on the NFL constant.

PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
    %   Defining perturbation and calculating each respective delta:   
String    	=   ['A,N,B'];
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','T');

NormFactor_dB=   -75.1600;
p           =   Param();
p.Signal.M  =   inf;
p.SMF.dz    =   0.1;
MaxIter     =   600;


OptSNR      =   load('OptSNR.mat');
OptSNR      =   OptSNR.DAT2;


%%  Generating Tx Signal:
for PdBm    =   2   %   -4:2:8
    Case        =   1;
    %%  Calculating the normalization factor in b2b:
    Ispan   =   0;
    PG_dB   =   [0,-inf,0];
    Name	=	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT     =   load(Name);
    [~,o]   =   PlotPSD(DAT.Signal,[],'plot',0);
        %   ranges:
    rgA     =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
    rgN     =   NotchRgCalc(o.faxis_GHz,PC_GHz(2),PW_GHz(2),0.85);
    rgB     =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
    aaa     =   3;
    
        %   Calculating the deltas: 
    rg              =   rgA     |   rgB;
    NormFactor_dB	=	mean_dB(o.PSD_dB(rg));
    
for Ispan       =	5:5:30	%  
for OSNR_dB     =   OptSNR.SNRase_2dBm(Ispan)+OptSNR.OSNR_corr_factor_dB

    %%  Unperturbed Case:
    PG_dB       =	[0,0,0];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name        =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT         =	load(Name);
    Signal      =   DAT.Signal;
    OSNR_orig	=   OSNRcalcSpectrum(Signal,'plot',0);
    [SignalOSNR,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB);
    NoiseMultiplier     =   oOSNR.NoiseMultiplier;
for ITER        =	1:MaxIter
    III         =   1;
for Delta_A     =   -2:2:2
for Delta_B     =   -2:2:2
    
    %%  Loading data:
    PG_dB           =   [Delta_A,-inf,Delta_B];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name            =	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT             =	load(Name);
    Signal          =   DAT.Signal;
    
    %%  No ASE analysis:
    [~,o]       =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB    =   o.PSD_dB-NormFactor_dB;
    
    %%  
    if  0
        plot(o.faxis_GHz     ,o.PSD_dB,'k');          hold    on;
        plot(o.faxis_GHz(rgA),o.PSD_dB(rgA),'r.');    hold    on;
        plot(o.faxis_GHz(rgN),o.PSD_dB(rgN),'b.');    hold    on;
        plot(o.faxis_GHz(rgB),o.PSD_dB(rgB),'g.');    hold    on;
    end
        %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    
    %%  
    APSD_A(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB(III)     =   Delta_A;
    D_B_dB(III)     =   Delta_B;
    D_N_dB(III)     =   -inf;
    Params(III,:)   =   [Delta_A,Delta_B];
    
    %%  ASE analysis:   
    [Signal,oOSNR]	=   OSNRloadNoise(Signal,OSNR_dB,'NoiseMultiplier',NoiseMultiplier);
    %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
    [~,o]           =   PlotPSD(Signal,[],'plot',0);
    o.PSD_dB        =   o.PSD_dB-NormFactor_dB;

    %%  
    APSD_A_ASE(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N_ASE(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B_ASE(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB_ASE(III)     =   Delta_A;
    D_B_dB_ASE(III)     =   Delta_B;
    D_N_dB_ASE(III)     =   -inf;
    Params_ASE(III,:)   =   [Delta_A,Delta_B];
    SNR_ASE(III)        =   oOSNR.SNRase_EVM;
    III	=   III+1;
end    
end
        %   
    rg_0    =   Params(:,1)==0 &   Params(:,2)==0;
    %%   No ASE processing:  
    N_nat   =   10.^(APSD_N/10).';
    A_nat   =   10.^(D_A_dB/10).';
    B_nat   =   10.^(D_B_dB/10).';
        %       
    [NLNterms,o]        =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',0);
        %   
    Rn.NLNterms(Case,:)	=   NLNterms;
    %%  ASE processing:
    N_nat   =   10.^(APSD_N_ASE/10).';
    A_nat   =   10.^(D_A_dB_ASE/10).';
    B_nat   =   10.^(D_B_dB_ASE/10).';
        %   
    [NLNterms,o]            =	NLNfitting([],A_nat,B_nat,N_nat,'FitElements',...
    {'AN,AN,AN','R,AN,AN','R,R,AN','R,R,R'},'fitASE',1);        
        %   
    Rn.NLNterms_ASE(Case,:)	=   NLNterms;
    Rn.ParamsCase(Case,:)	=   [PdBm,Ispan,OSNR_dB,ITER];
    Rn.SNR_ASE(Case,:)      =   SNR_ASE;
    Rn.APSD_A_ASE(Case,:)   =   APSD_A_ASE;
    Rn.APSD_N_ASE(Case,:)   =   APSD_N_ASE;
    Rn.APSD_B_ASE(Case,:)   =   APSD_B_ASE;
    Rn.OSNR_corr_factor_dB  =   oOSNR.OSNR_corr_factor_dB;
    Case    =   Case+1;
end
end
end
save(['v1_For_DataProcc_OSNRestimates_P',num2str(PdBm),'_Niter',num2str(MaxIter),'_5SpansStep.mat'],'Rn');

end


% %%  Loading variables:
% % load('v1_For_DataProcc_OSNRestimates');
% 
% %% Extracting data for fancy plot:    
% PdBm_rg	=   unique(Rn.ParamsCase(:,1)).';
% SPAN_rg	=   unique(Rn.ParamsCase(:,2)).';
% OSNR_rg	=   unique(Rn.ParamsCase(:,3)).';
%     %   Creating the lines to plot: 
% X_ACC           =   [];
% X_SNRASE        =   [];
% Y_ACC           =   [];
% Y_ACC_ASE       =   [];
% STD_ACC         =   [];
% STD_ACC_dB      =   [];
% PARAMS          =   [];
% STD_ACC_NAT     =   [];
% 
% for PdBm    =   PdBm_rg
% for SPAN    =   SPAN_rg
% for OSNR    =   OSNR_rg    
%     rg  =   Rn.ParamsCase(:,3)==OSNR & ...
%         Rn.ParamsCase(:,2)==SPAN   &   ...
%         Rn.ParamsCase(:,1)==PdBm;
%     Xaxis           =   mean(Rn.ParamsCase(rg,3));
%     AVG_PARAMS_ASE  =   mean(Rn.NLNterms_ASE(rg,:),1);
%     AVG_PARAMS      =   mean(Rn.NLNterms(rg,:),1);
% 
%     STD_dB      =   10*log10(std(Rn.NLNterms_ASE(rg,:),[],1));
%     STD_dB_dB   =   std(10*log10(Rn.NLNterms_ASE(rg,:)),[],1);
%     STD_NAT     =   std(Rn.NLNterms_ASE(rg,:),[],1);
%     X_SNRASE(end+1)     =   mean(Rn.SNR_ASE(rg,1));
%                         
%     Y_ACC_ASE(end+1,:)	=   AVG_PARAMS_ASE;
%     Y_ACC(end+1,:)      =   AVG_PARAMS;
%     X_ACC(end+1,:)      =   Xaxis;  %*ones(size(AVG_PARAMS));
%     STD_ACC(end+1,:)	=   STD_dB;
%     STD_ACC_dB(end+1,:) =   STD_dB_dB;
%     STD_ACC_NAT(end+1,:)=   STD_NAT;
%     PARAMS(end+1,:)     =   [PdBm,SPAN,OSNR];
%     aaa     =   3;
% end
% end
% end
% 
% PPlot	=   PlotParam();
% 
% %%  Doing some nice plots:  
% figure();
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,-10*log10(Y_ACC_ASE(:,5))+Rn.OSNR_corr_factor_dB,STD_ACC_dB(:,5));   % hold    on;
% xlabel('OSNR [dB]');
% ylabel('OSNR est. [dB]');
% 
% figure();
% subplot(3,1,1:2);
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,1)),STD_ACC_dB(:,1),'Color',PPlot.COLORs(1,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,2)),STD_ACC_dB(:,2),'Color',PPlot.COLORs(2,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,3)),STD_ACC_dB(:,3),'Color',PPlot.COLORs(3,:));    hold    on;
% errorbar(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC_ASE(:,4)),STD_ACC_dB(:,4),'Color',PPlot.COLORs(4,:));    hold    on;
% ylabel('PSD [dB]');
% Indx    =   ceil(size(Y_ACC_ASE,1)/2);
%     %   
% subplot(3,1,3);
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,1))-10*log10(Y_ACC_ASE(:,1)),'Color',PPlot.COLORs(1,:));      hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,2))-10*log10(Y_ACC_ASE(:,2)),'Color',PPlot.COLORs(2,:));    hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,3))-10*log10(Y_ACC_ASE(:,3)),'Color',PPlot.COLORs(3,:));    hold    on;
% plot(X_SNRASE+Rn.OSNR_corr_factor_dB,10*log10(Y_ACC(Indx,4))-10*log10(Y_ACC_ASE(:,4)),'Color',PPlot.COLORs(4,:));    hold    on;    
%     
% legend('[A,A,A]','[B,A,A]','[B,B,A]','[B,B,B]');
% xlabel('OSNR [dB]');
% ylabel('diff. [dB]');
% 
% figure();
% plot();
% 

%%  























==> 1_SSFM_OptAnalysis/v1_For_DataProcc_OSNRestimates_PLOT.m <==
clearvars;
close all;
clc;

%%  
DAT     =   load('v1_For_DataProcc_OSNRestimates_P2_Niter200.mat');
DAT     =   DAT.Rn;

%%  

PdBm_rg     =   unique(DAT.ParamsCase(:,1)).';
SPAN_rg     =   unique(DAT.ParamsCase(:,2)).';
OSNR_rg     =   unique(DAT.ParamsCase(:,3)).';
Iter_rg     =   unique(DAT.ParamsCase(:,4)).';


%%  
I   =   1;
for SPAN	=   SPAN_rg
    rg      =   DAT.ParamsCase(:,2)	==  SPAN;
    
    EstVals(I,:)	=   mean_dB(10*log10(DAT.NLNterms_ASE(rg,:)),'dim',1);
    STD(I,:)        =   std_dB(10*log10(DAT.NLNterms_ASE(rg,:)),'dim',1);
    TrueVals(I,:)   =   [mean_dB(10*log10(DAT.NLNterms(rg,:)),'dim',1),-mean_dB(DAT.ParamsCase(rg,3))+DAT.OSNR_corr_factor_dB];
    
    I   =   I+1;
end


SPAN_rg_    =   [SPAN_rg;SPAN_rg;SPAN_rg;SPAN_rg;SPAN_rg].';

figure(1);
errorbar(SPAN_rg_(:,[1,2,5]),EstVals(:,[1,2,5]),STD(:,[1,2,5]));
xlabel('span number');
ylabel('$\overline{P}_{NLNref}^{(N)}$')
legend('[A,A,A]','[B,A,A]','ASE');
savefig2([],'1_WDMsignal');

figure(2);
plot(SPAN_rg_,EstVals-TrueVals);





==> ConstantPowerAnalysis/v1_GenCont_1Nch.m <==
clearvars;
close all;
clc;

p	=	GNintegration_Gen('Init',1);

%%  Defining the parameters of the perturbation:
String    	=   ['A,N,B'];
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];

% PW_GHz   	=   [24,2,24];
% PC_GHz    	=   [-(PW_GHz(1)+PW_GHz(2))/2,0,(PW_GHz(1)+PW_GHz(2))/2];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

I   =   1;
for Ns  =   1:30
    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.L_km                  =   100;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);


    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);

    GNdat.APSD_N_NLNterms     =   Mean_dB;
    GNdat.PartNL_CLegend

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(I,:)	= 	10*log10(Kvector);
    DAT.K3(I)           =   o.K3_total;
    DAT.K2(I)       	=   o.K2_total;
    DAT.K1(I)        	=   o.K1_total;
    DAT.K0(I)           =   o.K0_total;
    DAT.Param(I,:)      =   Ns;
    DAT.Params          =   'Ns';
    I   =   I+1;
    
end

save(['DAT_Nch',num2str(p.Nch),'.mat'],'DAT');


==> ConstantPowerAnalysis/v1_GenCont_1Nch_CircShifted.m <==
clearvars;
close all;
clc;

p	=	GNintegration_Gen('Init',1);

%%  Defining the parameters of the perturbation:
String      =   ['B,A,N,B'];
PC_GHz    	=   [-22.5,-10,5,17.5];
PW_GHz   	=   [5,20,10,15];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

I   =   1;
for Ns  =	1:30	%1:30
    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);


    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);
    
    GNdat.APSD_N_NLNterms	=   Mean_dB;
    GNdat.PartNL_CLegend;

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(I,:)	= 	10*log10(Kvector);
    DAT.K3(I)           =   o.K3_total;
    DAT.K2(I)       	=   o.K2_total;
    DAT.K1(I)        	=   o.K1_total;
    DAT.K0(I)           =   o.K0_total;
    DAT.Param(I,:)      =   Ns;
    DAT.Params          =   'Ns';
    I   =   I+1;
    
end

save(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat'],'DAT');


figure();
plot(DAT.Param,10*log10(DAT.K0));   hold    on;
plot(DAT.Param,10*log10(DAT.K1));
plot(DAT.Param,10*log10(DAT.K2));
plot(DAT.Param,10*log10(DAT.K3));





==> ConstantPowerAnalysis/v1_GenCont_3Nch.m <==
clearvars;
close all;
clc


p	=	GNintegration_Gen('Init',1);

%%  Defining the parameters of the perturbation:
String    	=   ['A,N,B'];
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];

% PW_GHz   	=   [24,2,24];
% PC_GHz    	=   [-(PW_GHz(1)+PW_GHz(2))/2,0,(PW_GHz(1)+PW_GHz(2))/2];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

I   =   1;
for Ns  =   1:30
    %%  Preparing GN parameters:
    p.Nch                   =   3;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.L_km                  =   100;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   1./[4/5,1,4/5];

    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                   =   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);

    GNdat.APSD_N_NLNterms     =   Mean_dB;
    GNdat.PartNL_CLegend

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(I,:)	= 	10*log10(Kvector);
    DAT.K3(I)           =   o.K3_total;
    DAT.K2(I)       	=   o.K2_total;
    DAT.K1(I)        	=   o.K1_total;
    DAT.K0(I)           =   o.K0_total;
    DAT.Param(I,:)      =   Ns;
    DAT.Params          =   'Ns';
    I   =   I+1;
    
end

save(['DAT_Nch',num2str(p.Nch),'.mat'],'DAT');


==> ConstantPowerAnalysis/v1_GenCont_3Nch_CircShifted.m <==
clearvars;
close all;
clc;

p	=	GNintegration_Gen('Init',1);

%%  Defining the parameters of the perturbation:
String      =   ['B,A,N,B'];
PC_GHz    	=   [-22.5,-10,5,17.5];
PW_GHz   	=   [5,20,10,15];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

I   =   1;
for Ns  =	1:30	%1:30
    %%  Preparing GN parameters:
    p.Nch                   =   3;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.L_km                  =   100;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   1./[4/5,1,4/5];

    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);
    
    GNdat.APSD_N_NLNterms	=   Mean_dB;
    GNdat.PartNL_CLegend;

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(I,:)	= 	10*log10(Kvector);
    DAT.K3(I)           =   o.K3_total;
    DAT.K2(I)       	=   o.K2_total;
    DAT.K1(I)        	=   o.K1_total;
    DAT.K0(I)           =   o.K0_total;
    DAT.Param(I,:)      =   Ns;
    DAT.Params          =   'Ns';
    I   =   I+1;
    
end

save(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat'],'DAT');


figure();
plot(DAT.Param,10*log10(DAT.K0));   hold    on;
plot(DAT.Param,10*log10(DAT.K1));
plot(DAT.Param,10*log10(DAT.K2));
plot(DAT.Param,10*log10(DAT.K3));





==> ConstantPowerAnalysis/v1_Plot.m <==
clearvars;
close all;
clc;

  
PPlot   =   PlotParam();

%%  
load('DAT_Nch1.mat');
DATkVector      =	10.^(DAT.Kvector/10);
DATkVector(:,3)	=   -DATkVector(:,3);



P1a =   plot(10*log10(DAT.K2),'color',PPlot.COLORs(2,:));  hold    on;
P2a =   plot(10*log10(-DAT.K1),'color',PPlot.COLORs(3,:));  hold    on;
P3a =   plot(10*log10(DAT.K0),'color',PPlot.COLORs(4,:));  hold    on;
% legend('$\overline{P}_{NLNref,2}^{(N)}$','$\overline{P}_{NLNref,1}^{(N)}$','$\overline{P}_{NLNref,0}^{(N)}$');
xlabel('span');
ylabel('APSD [dB]');
% plot(DAT.Param,);    hold    on;

DAT.Kvector;
DAT.Param;
DAT.Params;


load('DAT_Nch3.mat');
DATkVector      =	10.^(DAT.Kvector/10);
DATkVector(:,3)	=   -DATkVector(:,3);

P1b =   plot(10*log10(DAT.K2),'--','color',PPlot.COLORs(2,:));  hold    on;
P2b =   plot(10*log10(-DAT.K1),'--','color',PPlot.COLORs(3,:));  hold    on;
P3b =   plot(10*log10(DAT.K0),'--','color',PPlot.COLORs(4,:));  hold    on;
xlabel('span');
ylabel('APSD [dB]');


LEG     =   legend([P1a,P2a,P3a,P1b],...
    '$\overline{P}_{NLNref,2}^{(N)}$ (1ch)',...
    '-$\overline{P}_{NLNref,1}^{(N)}$ (1ch)',...
    '$\overline{P}_{NLNref,0}^{(N)}$ (1ch)',...
    '$\overline{P}_{NLNref,2}^{(N)}$ (3ch)');

LEG.Position    =   [0.6050    0.2243    0.2841    0.3348];
savefig2([],'ConstPowEvo');

==> ConstantPowerAnalysis/v1_Plot_CircShifted.m <==
clearvars;
close all;
clc;

PPlot   =   PlotParam();

%%  
load('DAT_Nch1_CircShifted.mat');
DATkVector      =	10.^(DAT.Kvector/10);
DATkVector(:,3)	=   -DATkVector(:,3);

P3a =   plot(10*log10(DAT.K3),'color',PPlot.COLORs(1,:));  hold    on;
P2a =   plot(10*log10(DAT.K2),'color',PPlot.COLORs(2,:));  hold    on;
P1a =   plot(10*log10(-DAT.K1),'color',PPlot.COLORs(3,:));  hold    on;
P0a =   plot(10*log10(DAT.K0),'color',PPlot.COLORs(4,:));  hold    on;
% legend('$\overline{P}_{NLNref,2}^{(N)}$','$\overline{P}_{NLNref,1}^{(N)}$','$\overline{P}_{NLNref,0}^{(N)}$');
xlabel('span');
ylabel('APSD [dB]');
% plot(DAT.Param,);    hold    on;

DAT.Kvector;
DAT.Param;
DAT.Params;


load('DAT_Nch3_CircShifted.mat');
DATkVector      =	10.^(DAT.Kvector/10);
DATkVector(:,3)	=   -DATkVector(:,3);

P3b =   plot(10*log10(DAT.K3),'--','color',PPlot.COLORs(1,:));  hold    on;
P2b =   plot(10*log10(DAT.K2),'--','color',PPlot.COLORs(2,:));  hold    on;
P1b =   plot(10*log10(-DAT.K1),'--','color',PPlot.COLORs(3,:));  hold    on;
P0b =   plot(10*log10(DAT.K0),'--','color',PPlot.COLORs(4,:));  hold    on;
xlabel('span');
ylabel('APSD [dB]');


LEG     =   legend([P3a,P2a,P1a,P0a,P2b],...
    '$\overline{P}_{NLNref,3}^{(N)}$ (1ch)',...
    '$\overline{P}_{NLNref,2}^{(N)}$ (1ch)',...
    '-$\overline{P}_{NLNref,1}^{(N)}$ (1ch)',...
    '$\overline{P}_{NLNref,0}^{(N)}$ (1ch)',...
    '$\overline{P}_{NLNref,2}^{(N)}$ (3ch)');

LEG.Position    =   [0.6050    0.2243    0.2841    0.3348];
savefig2([],'ConstPowEvo_CircShift');

==> ConstantPowerNLNtopShape/Shift_Tests.m <==
clearvars;
close all;
clc;

p	=	GNintegration_Gen('Init',1);

II   =   1;
CircShift_GHz   =   5;
CircShift_GHz_rg    =   [0:2:20];
for CircShift_GHz   =   CircShift_GHz_rg

%%  Defining the parameters of the perturbation:
String      =   ['B,A,N,B'];
PC_GHz    	=   [-25+CircShift_GHz/2,-15+CircShift_GHz,0+CircShift_GHz,15+CircShift_GHz/2];
PW_GHz      =   [CircShift_GHz,20,10,20-CircShift_GHz];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

for Ns  =   20  %   
    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   20;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);


    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);
    
    GNdat.APSD_N_NLNterms	=   Mean_dB;
    GNdat.PartNL_CLegend;

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(II,:)	= 	10*log10(Kvector);
    DAT.K3(II)           =   o.K3_total;
    DAT.K2(II)       	=   o.K2_total;
    DAT.K1(II)        	=   o.K1_total;
    DAT.K0(II)           =   o.K0_total;
    DAT.Param(II,:)      =   Ns;
    DAT.Params          =   'Ns';
    II   =   II+1;
    
end


end
save(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat'],'DAT');

figure();
NLNterm     =   DAT.K3+DAT.K2+DAT.K1+DAT.K0;
plot(CircShift_GHz_rg,10*log10(NLNterm))


%%  
I   =   1;
for Delta_A_dB  =   -5:0.25:5
    Delta_A_nat     =   10.^(Delta_A_dB/10);
    NLNterm_(I,:)   =   DAT.K3.*Delta_A_nat.^3+DAT.K2.*Delta_A_nat.^2+...
        DAT.K1.*Delta_A_nat+DAT.K0;
    ParamX(I,:)     =   CircShift_GHz_rg;
    ParamY(I,:)     =   Delta_A_dB*ones(size( CircShift_GHz_rg));
    I   =   I+1;
end

contour(ParamX,ParamY,10*log10(NLNterm_));  colorbar();
xlabel('Circ. shift [GHz]');
ylabel('$\Delta(A)$ [dB]');
title(['$\overline{P}_{NLN}^{(N)}$ [dB as a function of circ. shift]']);



















==> ConstantPowerNLNtopShape/v1_GenCont_1Nch_CircShifted.m <==
clearvars;
close all;
clc;

p                   =	GNintegration_Gen('Init',1);
p.Nch               =   1;
II   =   1;
CircShift_GHz_rg    =   [0:2:20];
for CircShift_GHz   =   CircShift_GHz_rg

%%  Defining the parameters of the perturbation:
String      =   ['B,A,N,B'];
PC_GHz    	=   [-25+CircShift_GHz/2,-15+CircShift_GHz,0+CircShift_GHz,15+CircShift_GHz/2];
PW_GHz      =   [CircShift_GHz,20,10,20-CircShift_GHz];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

for Ns  =	20
    %%  Preparing GN parameters:
    
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   20;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    
    
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);
    
    GNdat.APSD_N_NLNterms	=   Mean_dB;
    GNdat.PartNL_CLegend;

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector                 =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(II,:)       = 	10*log10(Kvector);
    DAT.K3(II)              =   o.K3_total;
    DAT.K2(II)              =   o.K2_total;
    DAT.K1(II)              =   o.K1_total;
    DAT.K0(II)              =   o.K0_total;
    DAT.CircShift_GHz_rg	=   CircShift_GHz_rg;
    DAT.Param(II,:)         =   [Ns,CircShift_GHz];
    DAT.Params              =	'[Ns,CircShift_GHz]';
    II   =   II+1;
    
end

end
save(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat'],'DAT');

%%
load(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat']);

%%  
II   =   1;
for Delta_A_dB  =   -5:0.25:5
    Delta_A_nat     =   10.^(Delta_A_dB/10);
    NLNterm_(II,:)   =   DAT.K3.*Delta_A_nat.^3+DAT.K2.*Delta_A_nat.^2+...
        DAT.K1.*Delta_A_nat+DAT.K0;
    ParamX(II,:)     =   CircShift_GHz_rg;
    ParamY(II,:)     =   Delta_A_dB*ones(size( CircShift_GHz_rg));
    II   =   II+1;
end

contour(ParamX,ParamY,10*log10(NLNterm_));  colorbar();
xlabel('Circ. shift [GHz]');
ylabel('$\Delta(A)$ [dB]');
caxis([-35,-20]);
title(['$\overline{P}_{NLN}^{(N)}$ [dB as a function of circ. shift]']);
savefig2([],'GenCont_1Nch');





==> ConstantPowerNLNtopShape/v1_GenCont_3Nch_CircShifted.m <==
clearvars;
close all;
clc;

p	=	GNintegration_Gen('Init',1);

II   =   1;
CircShift_GHz   =   5;
CircShift_GHz_rg    =   [0:2:20];
for CircShift_GHz   =   CircShift_GHz_rg

%%  Defining the parameters of the perturbation:
String      =   ['B,A,N,B'];
PC_GHz    	=   [-25+CircShift_GHz/2,-15+CircShift_GHz,0+CircShift_GHz,15+CircShift_GHz/2];
PW_GHz      =   [CircShift_GHz,20,10,20-CircShift_GHz];

OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');
%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

for Ns	=	20	%   1:30
    %%  Preparing GN parameters:
    p.Nch                   =   3;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   20;
    p.Ns                    =   Ns;
    p.NLeff_partial         =   1;
    p.L_km                  =   100;
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   1./[4/5,1,4/5];

    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    GNdat                  	=   GNintegration_Gen(p);

    rgN                     =   NotchRgCalc(GNdat.Fnl/1e9,NC_GHz,NW_GHz,0.85);
    Mean_dB                 =   mean_dB(GNdat.PSDdBnl_partial(:,rgN),'dim',2);
    
    GNdat.APSD_N_NLNterms	=   Mean_dB;
    GNdat.PartNL_CLegend;

    %%
    DA_dB       =   0;
    DB_dB       =   0;
    DN_dB       =   -inf;
    KA          =   0.5;
    KB          =   0.5;
    KN          =   0;
    ASEterm_dB  =   -inf;
    [P_EON,o]	=   CalcNLNcontrPowContr(GNdat.APSD_N_NLNterms,GNdat.PartNL_CLegend,...
        DA_dB,DB_dB,DN_dB,KA,KB,KN,'ASEterm_dB',ASEterm_dB);

    Kvector             =   [o.K3_total,o.K2_total,o.K1_total,o.K0_total];
    DAT.Kvector(II,:)	= 	10*log10(Kvector);
    DAT.K3(II)          =   o.K3_total;
    DAT.K2(II)          =   o.K2_total;
    DAT.K1(II)          =   o.K1_total;
    DAT.K0(II)          =   o.K0_total;
    DAT.CircShift_GHz_rg    =   CircShift_GHz_rg;
    DAT.Param(II,:)     =   Ns;
    DAT.Params          =   'Ns';
    II   =   II+1;
    
end


end
save(['DAT_Nch',num2str(p.Nch),'_CircShifted.mat'],'DAT');

% figure();
% NLNterm     =   DAT.K3+DAT.K2+DAT.K1+DAT.K0;
% plot(CircShift_GHz_rg,10*log10(NLNterm))


%%  
I   =   1;
for Delta_A_dB  =   -5:0.25:5
    Delta_A_nat     =   10.^(Delta_A_dB/10);
    NLNterm_(I,:)   =   DAT.K3.*Delta_A_nat.^3+DAT.K2.*Delta_A_nat.^2+...
        DAT.K1.*Delta_A_nat+DAT.K0;
    ParamX(I,:)     =   CircShift_GHz_rg;
    ParamY(I,:)     =   Delta_A_dB*ones(size( CircShift_GHz_rg));
    I   =   I+1;
end

contour(ParamX,ParamY,10*log10(NLNterm_));  colorbar();
xlabel('Circ. shift [GHz]');
ylabel('$\Delta(A)$ [dB]');
caxis([-35,-20]);
title(['$\overline{P}_{NLN}^{(N)}$ [dB as a function of circ. shift]']);
savefig2([],'GenCont_3Nch');


==> ExperimentaLData/CompExpandSim.m <==
close all;
pPlot   =   PlotParam();

%%  OLD method: 
% load('DATA_2xWL3_sim.mat')
% uiopen('Figure3_Case3_Attempt1.fig',1)
% 
% hold	on;
% h1  =   plot(5:10,DATA_2xWL3_sim.NLNterms_dBA_(5:10,1)-1.2);
% h2  =   plot(5:10,DATA_2xWL3_sim.NLNterms_dBA_(5:10,2)-1.2);
% 
% legend(h1,'A,A,A sim')
% legend(h2,'B,B,A sim')

%%  
DATAexp     =   load('DATAproc_Case3_Attempt1.mat');

DATAsim     =   load('DATA_2xWL3_sim.mat');

DATAexp     =   DATAexp.DATAp;
DATAsim     =   DATAsim.DATA_2xWL3_sim;



%%  
Const   =   1;
plot(DATAexp.Param,DATAexp.NLNterms_dBA(:,1)+Const,'*','color',pPlot.COLORs(1,:));   hold    on;
plot(DATAexp.Param,DATAexp.NLNterms_dBA(:,2)+Const,'*','color',pPlot.COLORs(2,:));   hold    on;
plot(DATAexp.Param,DATAexp.NLNterms_dBB(:,1)+Const,'o','color',pPlot.COLORs(1,:));   hold    on;
plot(DATAexp.Param,DATAexp.NLNterms_dBB(:,2)+Const,'o','color',pPlot.COLORs(2,:));   hold    on;

plot(1:10,DATAsim.NLNterms_dBA_(1:10,1),'color',pPlot.COLORs(1,:));   
plot(1:10,DATAsim.NLNterms_dBA_(1:10,2),'color',pPlot.COLORs(2,:));   

xlabel('span');
ylabel('$NSR_{ref}$ [dB]');
xlim([1,10]);
L   =   legend('RxA: A,A,A','RxA: B,B,A','RxB: B,B,B','RxB: B,A,A','sim: A,A,A','sim: B,B,B');
L.Position  =   [0.6526    0.1950    0.2468    0.3961];
savefig2([],'NLNtermsComparison');

%%  
figure();
Zeros   =   zeros(1,10);
Zeros(1:3)      =   NaN;
Vect            =   [];
plot(DATAexp.Param,DATAexp.NLNterms_dBA(:,3)+Const+Zeros.','*','color',pPlot.COLORs(1,:));   hold    on;
plot(DATAexp.Param,-DATAexp.P2NvalA(:,1),'color',pPlot.COLORs(1,:));   hold    on;
L   =   legend('RxA: ASE','OSA: ASE');
xlabel('span');
ylabel('$NSR_{ref}$ [dB]');
xlim([1,10]);
L.Position  =	[0.6415    0.2246    0.2397    0.1398];
savefig2([],'ASE_Comparison');

 

% plot(DATA1.Param,DATA1.NLNterms_dBB(:,3)+Const,'o','color',pPlot.COLORs(1,:));   hold    on;









==> FittingNoiseDistribution/v1_M_fitting.m <==
clearvars;
close all;
clc;


%%  
Paaa    =   0.2;
Pbaa    =   0.2;
Pbba    =   0.2;
Pbbb    =   0.2;
Pase    =   0.2;
NoisP   =   0*0.2;

%%  
Delta_Arg_dB    =   -5:5;
Delta_Brg_dB    =   -5:5;
TermsToFit      =   {'A,A,A','B,A,A','B,B,A','B,B,B'};
StringsContOrder=   {'A','B'};

%%  
for Iter        =   1:500
    I   =   1;
for Delta_A     =   Delta_Arg_dB
for Delta_B     =   Delta_Brg_dB
    
    Da          =   10.^(Delta_A/10);
    Db          =   10.^(Delta_B/10);
    
    Noises2Fit(I,1)=   Da.^3*Paaa+Da.^2*Db*Pbaa+Da*Db.^2*Pbba+Db.^3*Paaa+...
        randn(1)*sqrt(NoisP);
    Deltas(I,:) =   [Da.^3,Da.^2*Db,Da*Db.^2,Db.^3,1];
    I           =   I+1;
end
end
    NLNterm(:,I)=   NLNfitting2(Deltas,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
end



==> GNanalysis_OB_OB_OB/v1_For_GenStatis_1ch.m <==
%%
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
% Delta_A_rg  =	-2:2;

Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

% Delta_A_rg  =	[-10,-2:2,5];
% Delta_B_rg  =	Delta_A_rg;


Nreps    	=   1000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.05;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

ChPdBm      =   2;

%%  Defining the parameters of the perturbation:
String    	=   ['A,N,B'];
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

%%  Preparing GN parameters:
p.Nch                   =   21;
p.dF                    =   6e8;
p.FmaxINT               =   56.8/2*1.2*1e9;
Foffset                 =   (p.Nch-ceil(p.Nch/2))*p.Grid;
Foffset                 =   0*50e9;
p.FoffINT               =   Foffset;
p.Nintg                 =   50;
p.Ns                    =   30;
p.N                     =   5e5;
p.NLeff_partial         =   1;
p.PartNL                =	'CustomRange';
p.Bd                    =   50e9;
p.RRCroll_off           =   0;
p.ChPdBm                =   ChPdBm+10*log10(5/4);
p.L_km                  =   100;
PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
p.PartNL_CC             =   PC_MATRIX_GHz*1e9+Foffset;
p.PartNL_CW             =   PW_MATRIX_GHz*1e9+Foffset;
p.PartNL_Cname          =   PCW_MATRIX_Names;

%%  Calculating integration and powers in N range:
o                       =   GNintegration_Gen(p);

figure();
plot(o.Fsig,o.PSDdBsig);    hold    on;
plot(o.Fnl,o.PSDdBnl);
LEG     =   o.PartNL_CLegend;

figure();
plot(o.Fsig,o.PSDdBsig);    hold    on;
figure();   
plot(o.Fnl,o.PSDdBnl_partial);    hold    on;


==> GNsimulations_Illustration/OLD/S_GenContributions.m <==
%%  
clear all
close all
clc

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);

%%  Defining the parameters of the perturbation:
String    	=   ['A,N,B'];
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:    
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

%%  Preparing GN parameters:
p.Nch                   =   1;
p.dF                    =   2e8;    %   4*1e7;
p.FmaxINT               =   50e9/2*1.1;
% p.FmaxINT               =   NW_GHz*1e9/2*1.2;
p.FoffINT               =   NC_GHz*1e9;
p.Nintg                 =   10;
p.Ns                    =   30;
p.NLeff_partial         =   1;  
p.PartNL                =	'CustomRange';
p.Bd                    =   50e9;
p.RRCroll_off           =   0;
p.L_km                  =   100;
ExpPow_dBm          	=   2;
p.ChPdBm                =   ExpPow_dBm+10*log10(5/4); 	%   adjusting power for the N region power being zero.
PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
p.PartNL_Cname          =   PCW_MATRIX_Names;

%%  Calculating integration and powers in N range:   
o                       =   GNintegration_Gen(p);
rgN                     =   abs(o.Fnl-NC_GHz*1e9)<=NW_GHz/2*1e9;
IntVal                  =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);

%   Selecting parameters to save:
DAT.APSD_N_NLNterms     =   IntVal;
DAT.LEGEND_N_NLNterms   =   o.PartNL_CLegend;
DAT.p                   =   p;
DAT.oGN                 =   o;
DAT.oRG                 =   oRG;
DAT.Nindx               =   Nindx;
DAT.Pert.PC_GHz         =   PC_GHz;
DAT.Pert.PW_GHz         =   PW_GHz;
DAT.Pert.OB_GHz         =   OB_GHz;
DAT.Pert.String         =   String;
DAT.PCW_MATRIX_Names    =   PCW_MATRIX_Names;
DAT.PC_MATRIX_GHz       =   PC_MATRIX_GHz;
DAT.PW_MATRIX_GHz       =   PW_MATRIX_GHz;
save(['GNpert',oRG.SaveName,'_Nch',num2str(p.Nch),'_PdBm',num2str(ExpPow_dBm),'.mat'],'DAT');

%%  
plot(o.Fsig,o.PSDdBsig);    hold    on;
plot(o.Fnl,o.PSDdBnl);
plot(o.Fnl,o.PSDdBnl_partial);



==> GNsimulations_Illustration/OLD/S_ProcContributions.m <==
clc;
clear all;
close all;

%%  
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);

%%  Defining the conditions considered:
String	=   'A,N,B';
PC_GHz	=   [-15,0,15];
PW_GHz	=   [20,10,20];
OB_GHz	=   25;
rollOff	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%   Loading parameters: 
DAT                 =   load(['GNpert_sA-N-B_PC[-15 0 15]_PW[20 10 20]_OB25_Nch1_PdBm2']);
DAT                 =   DAT.DAT;
LEGEND_N_NLNterms   =   DAT.LEGEND_N_NLNterms;
APSD_N_NLNterms     =   DAT.APSD_N_NLNterms;
PCW_MATRIX_Names 	=   oRG.PCW_MATRIX_Names;

Ndelta  =	-22.5;
AIndx	=	FindStrCells(PCW_MATRIX_Names,'A');
BIndx	=   FindStrCells(PCW_MATRIX_Names,'B');
NIndx	=	FindStrCells(PCW_MATRIX_Names,'N');

%%  
for CASE    =   1:3
    close all;
    switch  CASE
        case 1
            Delta_A     =	0;
            Delta_B     =	0;    
        case 2
            Delta_A     =	5;
            Delta_B     =	-5;
        case 3
            Delta_A     =	-5;
            Delta_B     =	5;
    end

DAT.oGN.Fnl
DAT.oGN.PSDdBnl_partial;
DAT.oGN.PartNL_CLegend

NLNaaa_org  =   DAT.oGN.PSDdBnl_partial(1,:);
NLNbaa_org  =   DAT.oGN.PSDdBnl_partial(2,:);
NLNbba_org  =   DAT.oGN.PSDdBnl_partial(3,:);
NLNbbb_org  =   DAT.oGN.PSDdBnl_partial(4,:);

NLNaaa  =   NLNaaa_org+Delta_A+Delta_A+Delta_A;
NLNbaa  =   NLNbaa_org+Delta_B+Delta_A+Delta_A;
NLNbba  =   NLNbba_org+Delta_B+Delta_B+Delta_A;
NLNbbb  =   NLNbbb_org+Delta_B+Delta_B+Delta_B;


%   Generating spectrum:    
Xaxis   =   -26:0.01:26;
Yaxis   =   zeros(size(Xaxis));
Yaxis(NotchRgCalc(Xaxis,PC_GHz(1),PW_GHz(1)))   =   10.^(Delta_A/10);
Yaxis(NotchRgCalc(Xaxis,PC_GHz(3),PW_GHz(3)))   =   10.^(Delta_B/10);
Yaxis(Yaxis==0)     =   1e-30;

plot(Xaxis,10*log10(Yaxis),'k');    hold    on;
plot(DAT.oGN.Fnl/1e9,NLNaaa);
plot(DAT.oGN.Fnl/1e9,NLNbaa);
plot(DAT.oGN.Fnl/1e9,NLNbba);
plot(DAT.oGN.Fnl/1e9,NLNbbb);
ylim([-90,10]);
xlabel('Freq. [GHz]');
ylabel('norm. PSD [dB]');

if Delta_A==0	&&	Delta_B==0
    L   =   legend('TX','NLN(A,A,A)','NLN(B,A,A)','NLN(B,B,A)','NLN(B,B,B)');
    L.Position	=	[0.3824,0.1743,0.2546,0.3322];
end
savefig2([],['TX_Da',num2str(Delta_A),'_DB',num2str(Delta_B)]);

end




































==> GNsimulations_Illustration_WDM/GenSpectrumsExample.m <==
fb          =   50e9;



%%  Defining peturbation:
String	=   ['A,N,B'];
PC_GHz  =   [-15,0,15];
PW_GHz  =   [20,10,20];

for III     =	1:3
    switch III
        case 1
            PG_dB   =   [0,-inf,0];
        case 2
            PG_dB   =   [5,-inf,-5];
        case 3
            PG_dB   =   [-5,-inf,5];
    end
OB_GHz	=   25;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B','PG_dB',PG_dB);

%%  Manakov:    %   %   %   %   %   %   %   %   
    %   paramters:  %   %   %   %   %   %   %   
p               =   Param();
p.Signal.Fb     =   fb;
p.Signal.pulShapeP.rollOff  =   0;
p.Signal.Ns     =   2;
p.Signal.Nb     =   32*1024;
p.Signal.M      =   inf;
p.SMF.dz        =   0.1;
p.Signal.PdBm   =   2+10*log10(5/4);
p.SMF.D         =   16.7;

    %	Perturbation Parameters:
p.Signal.PertParam.PC_GHz   =   PC_MATRIX_GHz;
p.Signal.PertParam.PW_GHz   =   PW_MATRIX_GHz;
p.Signal.PertParam.PG_dB    =   oRG.CG_MATRIX_GHz;
p.Signal.ApplyPert          =   1;
SigOrg                      =   SignalGen(p.Signal);
    %   
[~,o]           =   PlotPSD(SigOrg,[],'plot',0);
rgNorm1         =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
Norm1           =   mean_dB(o.PSD_dB(rgNorm1))-PG_dB(1);
rgNorm3         =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
Norm3           =   mean_dB(o.PSD_dB(rgNorm3))-PG_dB(3);
Norm_OLD        =   mean_dB([Norm1,Norm3]); %-10*log10(5/4);    

p.Signal.ApplyPert   	=   0;
p.Signal.PdBm           =   2;
Sig1                    =   SignalGen(p.Signal);

p.Signal.ApplyPert      =   0;
p.Signal.PdBm           =   2;
Sig2                    =   SignalGen(p.Signal);

SigTx(1)    =   Sig1;
SigTx(2)    =   SigOrg;
SigTx(3)    =   Sig2;

Sig         =   WDMmux(SigTx,'EmptyCh',4);
% PlotPSD(Sig)

[~,o]           =   PlotPSD(Sig,[],'plot',0);
rgNorm1         =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
Norm1           =   mean_dB(o.PSD_dB(rgNorm1))-PG_dB(1);
rgNorm3         =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
Norm3           =   mean_dB(o.PSD_dB(rgNorm3))-PG_dB(3);
Norm            =   mean_dB([Norm1,Norm3]);  
% plot(o.faxis_GHz,o.PSD_dB-Norm);

%%  Generating a set of WDM signals:    
    %	Gen and propagation:  
    %   Calculating the normalization:  
% Sig             =   SigOrg;
Nspan           =   10;
p.AMP.NFdB      =   -inf;
p.SMF.dz        =   0.05;
for I = 1:Nspan
    SigRx       =   Manakov_GPU(Sig,p.SMF);
    Sig         =   EDFA(SigRx,p.AMP);
end
SigRxManakov    =   Sig;
% SigRx           =   MatchFiltering(Sig,'rollOff',Sig1.pulShapeP.rollOff+1);
% SigRx           =   CDcomp(SigRx,Nspan*100,p.SMF);
% SigRx           =   DownSampling(SigRx);
% SigRxDSP        =   DSPfun(SigRx,p);
% OPM             =   OPMmethods(SigRxDSP,p.OPM,'CASE','fast');
% SNRnl_EVM       =   mean_dB(OPM.EVMsnr);
SNRnl_EVM       =   NaN;

%%  
pGN                 =   GNintegration_Gen('Init',1);
pGN.PartNL_CC       =   PC_MATRIX_GHz*1e9;
pGN.PartNL_CW    	=   PW_MATRIX_GHz*1e9;
pGN.PartNL_Cname 	=   oRG.LEGEND_N_NLNterms;
p.NLeff_partial 	=   1;  
pGN.Bd              =   fb;
pGN.Nintg           =   100;
pGN.D               =   16.7;
pGN.dF              =   2.5e8;  2e8;
pGN.RRCroll_off     =   0;
pGN.L_km            =   100;
pGN.Nch             =   3;
pGN.ChPdBm          =   2+10*log10(5/4);
pGN.Ns              =   10;
pGN.FmaxINT         =   pGN.Bd/2*3;
pGN.NotchNormVal 	=   1./[4/5,1,4/5];
GN                  =   GNintegration_Gen(pGN);

%%  Calculate the respective gains of each region:  
NLNterms            =   GN.PSDdBnl_partial  +   [oRG.Gain_NLNterms_dB.';-inf];

%%  Comparing PSD:  
[~,o]   =   PlotPSD(SigRxManakov,[],'Plot',0);

rgNormA	=   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.8);
rgNormB	=   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.8);


GNexample       =   sum_dB([GN.PSDdBsig;-999*ones(size(GN.PSDdBsig))],'dim',1);
RGn             =   NotchRgCalc(GN.Fsig/1e9,PC_GHz(2),PW_GHz(2),1);
GNexample(RGn)  =   -9999;
RGa             =   NotchRgCalc(GN.Fsig/1e9,PC_GHz(1),PW_GHz(1),1);
RGb             =   NotchRgCalc(GN.Fsig/1e9,PC_GHz(3),PW_GHz(3),1);
GNexample(RGa)	=   GNexample(RGa)+PG_dB(1);
GNexample(RGb)	=   GNexample(RGb)+PG_dB(3);


figure();
plot(o.faxis_GHz,o.PSD_dB-Norm+10*log10(5/4));	hold    on;
plot(GN.Fsig/1e9,GN.PSDdBsig+10*log10(5/4));	hold    on;

NormCalc=   mean_dB(o.PSD_dB(rgNormA));
figure();
plot(o.faxis_GHz,o.PSD_dB-Norm+10*log10(5/4));   hold    on;
plot(GN.Fnl/1e9,sum_dB(NLNterms,1)+10*log10(5/4));
L   =   legend('SS spectrum','GN NLN spectrum');
L.Position  =   [0.3834,0.2326,0.26,0.1398];
ylim([-60,6]);
xlim([-65,65]);
xlabel('Freq [Ghz]');
ylabel('norm. PSD [dB]');

Name2   =   ['Spectrumv1_G',mat2str(PG_dB),];
Name2(Name2==' ')=   '_';
Name2(Name2=='[')=   '_';
Name2(Name2==']')=   '_';


savefig2([],Name2);


%%   Plotting partial terms: 
SigX    =   GN.Fsig/1e9;
SigY    =   -999999*ones(size(SigX));
Y_part  =   NLNterms;
rg      =   ~isinf(sum_dB(Y_part,'dim',2));

rg_2    =   false(1,length(oRG.LEGEND_N_NLNterms)).';
Indxs   =   FindStrCells(oRG.LEGEND_N_NLNterms,'OB','StrFunApp','contains');
rg_2(Indxs)     =   true;
rg_2(end+1)     =   false;

rgNorm1	=   NotchRgCalc(SigX,PC_GHz(1),PW_GHz(1),1);
rgNorm3	=   NotchRgCalc(SigX,PC_GHz(3),PW_GHz(3),1);
SigY(rgNorm1)	=	PG_dB(1);
SigY(rgNorm3)	=	PG_dB(3);
LEG_    =   {};
LEG_{1} =   'Tot. NLN';
PartLEG	=   oRG.LEGEND_N_NLNterms(rg&rg_2);
for I   =   1:length(PartLEG)
    LEG_{end+1}     =   PartLEG{I};
end

figure();
plot(SigX,GNexample+10*log10(5/4),'k');    hold    on;
plot(GN.Fnl/1e9,NLNterms(rg&rg_2,:)+10*log10(5/4));
legend(LEG_);
ylim([-60,6]);
xlim([-65,65]);
xlabel('Freq [Ghz]');
ylabel('norm. PSD [dB]');

Name2   =   ['Spectrumv2_G',mat2str(PG_dB),];
Name2(Name2==' ')=   '_';
Name2(Name2=='[')=   '_';
Name2(Name2==']')=   '_';

savefig2([],Name2);

end








==> GaussianityLogDomain/v1_m_firstTests.m <==


%%  symbolically designing the transformation:  
sym x y 

Y	=   1/Sigma/sqrt(2*pi).*exp(-(X-Mu).^2/2/Sigma.^2);



% %%  Gaussian Distribution:  
%     %   Parameters: 
% Sigma   =   0.1;
% Mu      =   0;
% Times   =   20;
% Xmax    =   Mu+Times*Sigma;
% Xmin    =   Mu-Times*Sigma;
% Xstep   =   (Xmax-Xmin)/1e6;
% X       =   Xmin:Xstep:Xmax;
%     %   
% 
% Y       =   1/Sigma/sqrt(2*pi).*exp(-(X-Mu).^2/2/Sigma.^2);
% 
% subplot(2,1,1);
% plot(X,Y);
% subplot(2,1,2);
% plot(10*log10(Y.^2)*20/log(10)./X)








==> MetricsEvo/v1_m_evo.m <==



% for V   =   1:2:50
%     X   =   0:0.001:100;
%     PDF =   chi2pdf(X,V);
% 
%     aaa =   3;
% end


%%  
I   =   1;
for V   =   1:2:100
    X	=   0:0.01:400;
    PDF	=   chi2pdf(X,V);
    [MUHAT,SIGMAHAT,MUCI,SIGMACI] = normfit(PDF);
    %   Creating the norm:  
    y = normpdf(X,MUHAT,SIGMAHAT);
    %   
    plot(X,PDF);    hold    on;
    plot(X,y);
    %   
    MUHAT_(I)       =   MUHAT;
    SIGMAHAT_(I)    =   SIGMAHAT;
    MUCI_(I,:)      =   MUCI;
    SIGMACI_(I,:)   =   SIGMACI;
    %   
    I   =   I+1;
end

%%  
V   =   50;
X	=   0:0.01:100;
PDF	=   chi2pdf(X,V);
% [MUHAT,SIGMAHAT,MUCI,SIGMACI] = normfit(PDF);
mean()
std();

%   Creating the norm:  
y = normpdf(X,pd.mu,pd.sigma);
%   
plot(X,PDF);    hold    on;
plot(X,y);


==> MultNoiseAnalysis/v1_m_StatAnalysis.m <==



%%  
Np              =   1;
Sp              =   1;
N               =   1e5;
Constat         =   50;

Meas            =   10*log10(Sp*randn(1,N)+Np*Constat);
Meas_trueVal    =   10*log10(Np*Constat);

histogram(Meas,'Normalization','pdf' );  hold    on;
plot(Meas_trueVal,1,'*');
STD_meas        =   std(Meas);

%%  
Meas_2          =   Meas_trueVal+randn(1,N)*STD_meas;

histogram(Meas_2,'Normalization','pdf' );  hold    on;






==> MultNoiseAnalysis/v1_main_ConstantNFL.m <==
clearvars
close all
clc;

%%  
Nois_dB     =   0.1;

I   =   1;
for Nois_dB =   [0.001,0.01,0.1,0.2,0.5,1,2,4]
N           =   1e5;
Nois_nat    =   10.^(sqrt(Nois_dB)*randn(1,N)/10);
Mean(I)     =   mean(Nois_nat);
Std(I)      =   std(Nois_nat);
Param(I)    =   Nois_dB;
I   =   I+1;
end

%%  
semilogx(Param,10*log10(Mean));   hold    on;
semilogy(Param,Std);   hold    on;
xlabel('EN. std [dB]');
ylabel('Noise [dBm]');
LEG     =   legend('mean noise','std');
LEG.Position    =   [0.3378,0.486,0.2298,0.1398];
savefig2([],'NoiseEvoFig','saveas',{'pdf','fig','jpg'});





==> MultNoiseAnalysis/v1_main_EC.m <==
clearvars
close all
clc;

%%  
NoisMult_dB     =   0.1;
NoisMult_rg_dB	=	[0.001,0.01,0.1,0.2,0.5,1,2,4];
Noise_rg_dB  	=    -20:1;
J   =   1;
for Noise_dB    =	Noise_rg_dB
I   =   1;
for NoisMult_dB	=	NoisMult_rg_dB
    %%  
    N           =   1e5;
    Nois_nat    =   10.^(sqrt(NoisMult_dB)*randn(1,N)/10)*10.^(Noise_dB/10);
    Mean(J,I)	=   mean(Nois_nat);
    Std(J,I) 	=   std(Nois_nat);
    Param1(J,I)	=   NoisMult_dB;
    Param2(J,I)	=   Noise_dB;
    LEG{I}      =   ['EN std: ',num2str(NoisMult_dB)];
    I   =   I+1;
end     
    
    J   =   J+1;
end


plot(Param2,10*log10(Mean));
xlabel('Noise Loaded [dBm]');
ylabel('Multipled Noise');
L   =   legend(LEG);
L.Position  =   [0.6365    0.1843    0.2656    0.5242];
savefig2([],'EC_figevo','saveas',{'pdf','fig','jpg'});


for I   =   1:length(NoisMult_rg_dB)
    X   =   10.^(Noise_rg_dB/10);
    Y   =   Mean(:,I);
	P   =   polyfit(X,Y,1);
    FittP(I,:)  =   P;
    aaa     =   3;
end


%%  
figure(1);
semilogx(NoisMult_rg_dB,-10*log10(FittP(:,1)));
xlabel('EN. std [dB]');
ylabel('EC [dB]');
savefig2([],'EC_figevo_1','saveas',{'pdf','fig','jpg'});


figure(2);
semilogx(NoisMult_rg_dB,10*log10(FittP(:,2)));
xlabel('EN. std [dB]');
ylabel('Intercept [dB]');
savefig2([],'EC_figevo_2','saveas',{'pdf','fig','jpg'});






==> NoiseAgregationAnalysis/v1_m_Simulations.m <==


%%  
N   =   1e6;
MU  =   0.1;
STD =   0.1;
samp    =   MU+STD.*randn(1,N);

%%  
10*log10();


==> NoiseAgregationAnalysis/v2_m_ChiDistributionPlot.m <==


%%  
x = 0:0.1:15;
y = chi2pdf(x,1);


plot(x,10*log10(y))


==> OSNRstatisticsAnalysis/v1_OSAstats.m <==


%%  OSA factors:    
sweep_speed_nm_s    =   2000;


%%  




%%  





==> OSNRstatisticsAnalysis/v1_m_ONSRstats.m <==

%%  
clearvars;
close all;
clc;

% %%  modelling OSA
STD_dB  =   0.05;
% I       =   1;
% for	Pase_dB	=	-40:1:-10
% J   =   1;
% for Iter	=	1:1e4
%     Pase_dB_noisy   =   Pase_dB+randn(1)*STD_dB;
%     Pase_nat        =   10.^(Pase_dB_noisy/10);
%     OSNR(I,J)       =	1/Pase_nat; %	-	1;
%     
%     J               =   J+1;
% end
%     PARAMS(I)       =   Pase_dB;
%     I   =   I+1;
% end
% 
% plot(PARAMS,10*log10(mean(OSNR,2)));
% std(10*log10(OSNR),[],2)
% xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% ylabel('OSNR est. [dB]');

%%  How much averague would be required in some cases:
if  0   
VAL     =   [];
N_rg    =   2.^(0:19);
for N   =   N_rg
    Pase_dB         =   -10;
    Pase_dB_noisy   =   Pase_dB+randn(1e5,N)*STD_dB;
    VAL(end+1)      =   std(mean_dB(Pase_dB_noisy,'dim',2));
end

semilogx(N_rg,10*log10(VAL));   hold    on;
xlabel('averagued applied')
ylabel('std value [dB]');
% 
% plot(log(N_rg),VAL)
end

%%  
figure();
LEG     =   {};
for     STD_dB  =   [4,2,1,0.5,0.1]
VAL     =   [];
N_rg    =   2.^(0:13);
for N   =   N_rg
    Pase_dB         =   -10;
    Pase_dB_noisy   =   Pase_dB+randn(1e5,N)*STD_dB;
    VAL(end+1)      =   std(mean_dB(Pase_dB_noisy,'dim',2));
end

semilogx(N_rg,10*log10(VAL));   hold    on;
xlabel('number of averagues')
ylabel('std [dB]');
LEG{end+1}     =   ['std=',num2str(STD_dB),' [dB]'];
fprintf(['std=',num2str(STD_dB),' [dB].\n']);
end
L   =   legend(LEG);
L.Position  =   [0.1526,0.2138,0.2641,0.3320];
savefig2([],'StdEvoStudy');


%%  Number of traces required so that the OSNR is bellow a certain threshold:  

STD_MEAS    =   2;
STD_DES     =   0.25;

n           =   (STD_MEAS/STD_DES-1);
Nsamp       =   4.^(n-1)





==> ResultsFitting/v1_for_CompFitting_GNterms_NDSF.m <==
clear all;
close all;
clc;

%%  
addpath(genpath('D:\OneDrive - University Of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));

%%  Portatil Pablo: 
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\2 - Simulations\0 - API'));
addpath(genpath('C:\Users\pbl93\OneDrive - University of Cambridge\1_PHD_WORK\0_APIs'));

SaveFolder  =   'DATA\';
PlotParam('ColorScheme',3);

%%  Defining parameters:    
Nspans    	=   16;
PdBm     	=   1;
nCH         =   3;
K           =   0.5;
	%   Define the gains to keep the power on the NFL constant.
FOLDER     	=   'DATA\';
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
    %   Defining perturbation and calculating each respective delta:   
String    	=   ['A,N,B'];
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','T');

Indxs           =   FindStrCells(oRG.LEGEND_N_NLNterms,'N','StrFunApp','contains');
rgToFit         =   true(size(oRG.LEGEND_N_NLNterms));
rgToFit(Indxs)  =   false;
TermsToFit      =   oRG.LEGEND_N_NLNterms(rgToFit);
TermsToFit      =   TermsToFit(1:end-1);
TermsToFit      =   TermsToFit([1:4,8,9]);

%%  
p	=   Param();
p.Signal.M  =   inf;

%%  Generating Tx Signal:
if  0   
Case    =   1;
for PdBm    =	-4:2:8   %   
    %%  Calculating the normalization factor:
    Ispan   =   0;
    p.SMF.dz    =   0.02;
    PG_dB   =   [0,-inf,0];
    Name	=	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT     =   load(Name);
    [~,o]   =   PlotPSD(DAT.Signal,[],'plot',0);
        %   ranges:
    rgA     =   NotchRgCalc(o.faxis_GHz,PC_GHz(1),PW_GHz(1),0.85);
    rgN     =   NotchRgCalc(o.faxis_GHz,PC_GHz(2),PW_GHz(2),0.85);
    rgB     =   NotchRgCalc(o.faxis_GHz,PC_GHz(3),PW_GHz(3),0.85);
    aaa     =   3;
        %   Calculating the deltas: 
    rg              =   rgA     |   rgB;
    NormFactor_dB	=	mean_dB(o.PSD_dB(rg));
        %   
    sum(PowCalc(DAT.Signal));
    Perror(Case)    =   PowCalc(DAT.Signal,'dBm')-PdBm;
    aaa     =   3;
        
for NoiseFactor	=   -inf        %   [-5,-10,-15,-20,-25,-30,inf]    
for Ispan       =	1:30          %   [1,5:5:30]  %   1:30        %   1:30    %   
    III         =   1;          %   
for Delta_A     =   -2:2:2      %   
for Delta_B     =   -2:2:2      %	
    %%  
    PG_dB	=   [Delta_A,-inf,Delta_B];
    fprintf(['PG [dB]:',mat2str(PG_dB),'.\n']);
    Name	=	[SaveFolder,p.SMF.Descrip,'_M',num2str(p.Signal.M),...
        '_dz',num2str2(p.SMF.dz),'_nopertP',num2str(PdBm),'_nCH',num2str(nCH),...
        '_Sp',num2str(Ispan),oRG.SaveName,'_PG',mat2str(PG_dB),'.mat'];
    DAT     =	load(Name);
    
    %%  
    [~,o]       =   PlotPSD(DAT.Signal,[],'plot',0);
    o.PSD_dB    =   o.PSD_dB-NormFactor_dB;
    o.PSD_dB    =   10*log10(10.^(o.PSD_dB/10)+10.^(NoiseFactor/10));
            
    %%      
    if  0
        plot(o.faxis_GHz     ,o.PSD_dB,'k');          hold    on;
        plot(o.faxis_GHz(rgA),o.PSD_dB(rgA),'r.');    hold    on;
        plot(o.faxis_GHz(rgN),o.PSD_dB(rgN),'b.');    hold    on;
        plot(o.faxis_GHz(rgB),o.PSD_dB(rgB),'g.');    hold    on;
    end
        %   
    Deltas(III,:)   =	10.^([Delta_A+Delta_A+Delta_A,Delta_B+Delta_A+Delta_A,...
        Delta_B+Delta_B+Delta_A,Delta_B+Delta_B+Delta_B,0]/10);
        %   
    %%  
    APSD_A(III)     =   mean_dB(o.PSD_dB(rgA));
    APSD_N(III)     =   mean_dB(o.PSD_dB(rgN));
    APSD_B(III)     =   mean_dB(o.PSD_dB(rgB));
    D_A_dB(III)     =   Delta_A;
    D_B_dB(III)     =   Delta_B;
    D_N_dB(III)     =   -inf;
    Params(III,:)   =   [Delta_A,Delta_B];
    III             =   III+1;
end    
end     
        %   
    rg_0    =   Params(:,1)==0 &   Params(:,2)==0;
        %   
    N_nat   =   10.^(APSD_N/10).';
    A_nat   =   10.^(D_A_dB/10).';
    B_nat   =   10.^(D_B_dB/10).';
        %   
    DeltaMat            =   [D_A_dB.',D_B_dB.'];
    Noises2Fit          =   APSD_N.';
    StringsContOrder    =   {'A','B'};
	NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit);
        %   
    Rn.NLNterms(Case,:)     =   NLNterm;
    Rn.ParamsCase(Case,:)	=   [PdBm,Ispan];
    Rn.DeltaMat{Case}       =   DeltaMat;
    Rn.Noises2Fit{Case}     =   Noises2Fit;
    Rn.StringsContOrder     =   StringsContOrder;
        %   
    Case    =   Case+1;
end     %   
end     %   
end     %   

save('v1_for_CompFitting_GNterms_NDSF.mat','Rn');
end

%%  
Rn  =   load('v1_for_CompFitting_GNterms_NDSF.mat');
Rn  =   Rn.Rn;
GN  =   load('GN_DAT_NDSF_Fevo_0dBm_3CH.mat');
GN  =   GN.DATsave;

%%  Changing which terms to fit:
Indxs           =   FindStrCells(oRG.LEGEND_N_NLNterms,'N','StrFunApp','contains');
rgToFit         =   true(size(oRG.LEGEND_N_NLNterms));
rgToFit(Indxs)  =   false;
TermsToFit      =   oRG.LEGEND_N_NLNterms(rgToFit);
TermsToFit      =   TermsToFit(1:end-1);
TermsToFit      =   TermsToFit([1:4,8,9]);

%%  
PdBm_rg =   unique(Rn.ParamsCase(:,1)).';
StringsContOrder    =   {'A','B'};
    %   intra-channel terms:    
H   =   figure(1);
for PdBm	=   PdBm_rg
    rg      =   Rn.ParamsCase(:,1)==PdBm;
    Indexes     =   find(rg).';
    III     =   1;
    for JJJ     =   Indexes
        %   Doing the fitting first for plotting:   
        NLNterm(III,:)	=   NLNfitting2(Rn.DeltaMat{JJJ},Rn.Noises2Fit{JJJ},StringsContOrder,'FitElements',TermsToFit);
        III     =   III+1;
    end
    aaa     =   3;
    
    figure(1);
    pPlot	=   PlotParam();
    SS(1)	=   plot(Rn.ParamsCase(rg,2),   (NLNterm(:,1)),'color',pPlot.COLORs(1,:));   hold    on;
    SS(2)	=   plot(Rn.ParamsCase(rg,2),   (NLNterm(:,2)),'color',pPlot.COLORs(2,:));   
    SS(3)	=   plot(Rn.ParamsCase(rg,2),   (NLNterm(:,3)),'color',pPlot.COLORs(3,:));   
    SS(4)	=   plot(Rn.ParamsCase(rg,2),	(NLNterm(:,4)),'color',pPlot.COLORs(4,:));   

    GNl(1)	=   plot(1:30	,   GN.APSD_NLN(:,1)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(1,:));   
    GNl(2)	=   plot(1:30	,	GN.APSD_NLN(:,2)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(2,:));   
    GNl(3)	=   plot(1:30	,   GN.APSD_NLN(:,3)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(3,:));   
    GNl(4)	=   plot(1:30	,	GN.APSD_NLN(:,4)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(4,:));   
    
    figure(2);
    plot(Rn.ParamsCase(rg,2),	(NLNterm(:,1))-(GN.APSD_NLN(:,1)+2*PdBm+10*log10(5/4)*2),'color',pPlot.COLORs(1,:));   hold    on;
	plot(Rn.ParamsCase(rg,2),   (NLNterm(:,2))-(GN.APSD_NLN(:,2)+2*PdBm+10*log10(5/4)*2),'color',pPlot.COLORs(2,:));   
	plot(Rn.ParamsCase(rg,2),   (NLNterm(:,3))-(GN.APSD_NLN(:,3)+2*PdBm+10*log10(5/4)*2),'color',pPlot.COLORs(3,:));   
	plot(Rn.ParamsCase(rg,2),	(NLNterm(:,4))-(GN.APSD_NLN(:,4)+2*PdBm+10*log10(5/4)*2),'color',pPlot.COLORs(4,:));   
    
    figure(3);  
	plot(Rn.ParamsCase(rg,2),   (NLNterm(:,5)),'color',pPlot.COLORs(1,:));   hold    on;
	plot(Rn.ParamsCase(rg,2),   (NLNterm(:,6)),'color',pPlot.COLORs(2,:));   
% 	plot(Rn.ParamsCase(rg,2),   (NLNterm(:,3)),'color',pPlot.COLORs(3,:));   
% 	plot(Rn.ParamsCase(rg,2),	(NLNterm(:,4)),'color',pPlot.COLORs(4,:));   
    
	plot(1:30	,   GN.APSD_NLN(:,17)+2*PdBm+10*log10(5/4)*2-2,   '*','color',pPlot.COLORs(1,:));   
	plot(1:30	,	GN.APSD_NLN(:,18)+2*PdBm+10*log10(5/4)*2-2,   '*','color',pPlot.COLORs(2,:));   
% 	plot(1:30	,   GN.APSD_NLN(:,3)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(3,:));   
% 	plot(1:30	,	GN.APSD_NLN(:,4)+2*PdBm+10*log10(5/4)*2,   '*','color',pPlot.COLORs(4,:));  
% 
%     figure(4);
    
    
    aaa     =   3;
end



figure(1);
xlabel('span');
ylabel('$P_{NLNref}^{(N)}$ [dB]');

L   =   legend([SS,GNl(1)],{'A,A,A (SS)','B,A,A (SS)','B,B,A (SS)','B,B,B (SS)','A,A,A (GN)'});
L.Position  =   [0.4746,0.4271,0.2472,0.3320];

% Create arrow
annotation(H,'arrow',[0.399038461538462 0.397836538461539],...
    [0.28504118993135 0.864988558352403]);

% Create textbox
AN  =   annotation(H,'textbox',...
    [0.2634 0.2238 0.3211 0.0755],...
    'String','Launch Power',...
    'FontSize',18,...
    'FitBoxToText','off',...
    'EdgeColor',[1 1 1]);

% savefig2([],['ResultsFig\v1_for_CompFitting_GNterms_NDSF']);

%%  
% figure();
% plot(ParamsCase(:,2),10*log10(Rn.NLNterms(:,1)));   hold    on;
% plot(ParamsCase(:,2),10*log10(Rn.NLNterms(:,2)));   
% plot(ParamsCase(:,2),10*log10(Rn.NLNterms(:,3)));   
% plot(ParamsCase(:,2),10*log10(Rn.NLNterms(:,4)));   
% xlabel('Span \#');
% ylabel('fit. est. $APSD^{(N)}_{RX,NLN}$ [dB]');
% legend('A,A,A','B,A,A','B,B,A','B,B,B');
% 











==> StatisticsFitting/OLD/v1_FOR_termsToFit.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam

for     ChPdBm  =   [2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    
    
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
APSD_ASE    =   -30;
Delta_A_rg  =	-2:2;
Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   0.05
for Iter    =   1:100
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    NLNterm(:,Iter,Case)=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
Rn.std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
Rn.std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
Rn.std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
Rn.std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

Rn.APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ASE_(APSD_indx)	=	mean_dB(NLNterm(5,:));   %   0.03
Rn.Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm)],'Rn');

end

==> StatisticsFitting/OLD/v1_M_Derivative.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p   =   GNintegration_Gen('Init',1);


%%  
NS  =   10;

%%  Defining the parameters of the perturbation:
String    	=   ['A,N,B'];
PC_GHz    	=   [-15,0,15];
PW_GHz   	=   [20,10,20];
OB_GHz      =   25;
rollOff    	=   0;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

%%  Identifying the region of the negative perturbation:    
String_     =   strsplit(String,',');
for	I           =   1:length(String_)
    Nindx(I)    =   String_{I}  ==  'N';
end
Nindx                   =   find(Nindx);
NC_GHz                  =   PC_GHz((Nindx));
NW_GHz                  =   PW_GHz((Nindx));

%%  Preparing GN parameters:
p.Nch                   =   1;
p.dF                    =   4*1e7;
p.FmaxINT               =   56.8/2*1.2*1e9;
p.FmaxINT               =   NW_GHz*1e9/2*1.2;
p.FoffINT               =   NC_GHz*1e9;
p.Nintg                 =   10;
p.Ns                    =   NS;
p.NLeff_partial         =   1;  
p.PartNL                =	'CustomRange';
p.Bd                    =   50e9;
p.RRCroll_off           =   0;
ChPdBm                  =   0;
p.ChPdBm                =   ChPdBm+10*log10(5/4); 
PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
p.PartNL_Cname          =   PCW_MATRIX_Names;

%%  Calculating integration and powers in N range:   
o                       =   GNintegration_Gen(p);

%%  

    
    
    


==> StatisticsFitting/OLD/v1_m_.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam
if  0
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
APSD_ASE    =   -30;
Delta_A_rg  =	-2:2;
Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   0.05
for Iter    =   1:100
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    NLNterm(:,Iter,Case)=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
APSD_ASE_(APSD_indx)=	mean_dB(NLNterm(5,:));   %   0.03
Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

%%  
rg  =   Params_<-10;

%
figure();
subplot(3,1,1:2);
E1  =   errorbar(Params_(rg),APSD_AAA(rg),std_AAA(rg)); hold    on;
E2  =   errorbar(Params_(rg),APSD_BAA(rg),std_BAA(rg));
E3  =   errorbar(Params_(rg),APSD_BBA(rg),std_BBA(rg));
E4  =   errorbar(Params_(rg),APSD_BBB(rg),std_BBB(rg));
ylabel('est. APSD [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1471,0.6738,0.1630,0.2391];
subplot(3,1,3);
plot(Params_(rg),APSD_AAA(rg)-TrueVal(1)); hold    on;
plot(Params_(rg),APSD_BAA(rg)-TrueVal(2)); hold    on;
plot(Params_(rg),APSD_BBA(rg)-TrueVal(3)); hold    on;
plot(Params_(rg),APSD_BBB(rg)-TrueVal(4)); hold    on;
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('Error. [dB]');
ylim([-1,1]);

figure();
subplot(3,1,1:2);
errorbar(Params_(rg),APSD_ASE_(rg),std_ASE(rg));
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
subplot(3,1,3);
plot(Params_(rg),Params_(rg)-APSD_ASE_(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylim([-0.2,0.2]);
ylabel('Error. [dB]');


==> StatisticsFitting/v1_FittingTestsEvo.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam
if  0
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
APSD_ASE    =   -30;
Delta_A_rg  =	-2:2;
Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   0.05
for Iter    =   1:100
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    NLNterm(:,Iter,Case)=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
APSD_ASE_(APSD_indx)=	mean_dB(NLNterm(5,:));   %   0.03
Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

%%  
rg  =   Params_<-10;

%
figure();
subplot(3,1,1:2);
E1  =   errorbar(Params_(rg),APSD_AAA(rg),std_AAA(rg)); hold    on;
E2  =   errorbar(Params_(rg),APSD_BAA(rg),std_BAA(rg));
E3  =   errorbar(Params_(rg),APSD_BBA(rg),std_BBA(rg));
E4  =   errorbar(Params_(rg),APSD_BBB(rg),std_BBB(rg));
ylabel('est. APSD [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1471,0.6738,0.1630,0.2391];
subplot(3,1,3);
plot(Params_(rg),APSD_AAA(rg)-TrueVal(1)); hold    on;
plot(Params_(rg),APSD_BAA(rg)-TrueVal(2)); hold    on;
plot(Params_(rg),APSD_BBA(rg)-TrueVal(3)); hold    on;
plot(Params_(rg),APSD_BBB(rg)-TrueVal(4)); hold    on;
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('Error. [dB]');
ylim([-1,1]);

figure();
subplot(3,1,1:2);
errorbar(Params_(rg),APSD_ASE_(rg),std_ASE(rg));
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
subplot(3,1,3);
plot(Params_(rg),Params_(rg)-APSD_ASE_(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylim([-0.2,0.2]);
ylabel('Error. [dB]');


==> StatisticsFitting/v1_For_GenStatis_1ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
Delta_A_rg  =	-5:5;

% Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

% Delta_A_rg  =	[-10,-2:2,5];
% Delta_B_rg  =	Delta_A_rg;


Nreps    	=   10000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.05;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for	ChPdBm  =	[2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    p.L_km                  =   100;
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;

APSD_indx   =   1;
for APSD_ASE    =	-5:-5:-40   
   Case    =   1; 
for Std_dB  =   Std_dB_val
for Iter    =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
    aaa     =   3;
end     %   
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end     %   


%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
Rn.std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
Rn.std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
Rn.std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
Rn.std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

Rn.std_dB_AAA(APSD_indx)	=   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)	=   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)	=   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)	=   std_dB(NLNterm(4,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(5,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(5,:));

Rn.APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ASE_(APSD_indx)	=	mean_dB(NLNterm(5,:));   %   0.03
Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;

Rn.Params_(APSD_indx)	=   APSD_ASE;
Rn.TrueVal              =   TrueVal;
Rn.TermsToFit           =   TermsToFit;
Rn.Delta_A_rg           =   Delta_A_rg;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp,'.mat'],'Rn');

end

==> StatisticsFitting/v1_For_GenStatis_21ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
% Delta_A_rg  =	-5:5;

Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

Nreps   	=   10000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.05;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for     ChPdBm  =   [2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   21;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.L_km                  =   100; 
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   4/5*ones(1,p.Nch);
    p.NotchNormVal(ceil(p.Nch/2))	=   1;
        %   
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
%     save('oGNresults','o');
    
else
%     o   =   load('oGNresults');    
%     o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

plot(o.Fsig,o.PSDdBsig)

%%  
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit  =   o.PartNL_CLegend(1:4);
TermsToFit  =   {'A,A,A','B,A,A','B,B,A','B,B,B','OB,OB,A','OB,OB,B'};

rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

o.PartNL_CLegend
TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-2:2;
% Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx       =   1;
for APSD_ASE    =   -5:-5:-40
   Case         =   1; 
for Std_dB      =   Std_dB_val
for Iter        =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
            %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)       =   std(NLNterm(1,:));      %	0.9
Rn.std_BAA(APSD_indx)       =   std(NLNterm(2,:));      %   5.05
Rn.std_BBA(APSD_indx)       =   std(NLNterm(3,:));      %   3.84
Rn.std_BBB(APSD_indx)       =   std(NLNterm(4,:));      %   0.94
Rn.std_ObObA(APSD_indx)     =   std(NLNterm(5,:));      %   0.94
Rn.std_ObObB(APSD_indx)     =   std(NLNterm(6,:));      %   0.94
Rn.std_ASE(APSD_indx)       =   std(NLNterm(7,:));      %   0.94

Rn.APSD_AAA(APSD_indx)      =   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)      =   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)      =   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)      =   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ObObA(APSD_indx)    =   mean_dB(NLNterm(5,:));   %   0.94
Rn.APSD_ObObB(APSD_indx)    =   mean_dB(NLNterm(6,:));   %   0.94
Rn.APSD_ASE(APSD_indx)      =   mean_dB(NLNterm(7,:));   %   0.94

Rn.std_dB_AAA(APSD_indx)    =   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)    =   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)    =   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)    =   std_dB(NLNterm(4,:));
Rn.std_dB_ObObA(APSD_indx)	=   std_dB(NLNterm(5,:));
Rn.std_dB_ObObB(APSD_indx)	=   std_dB(NLNterm(6,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(7,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ObObA(APSD_indx)	=   std_natdB(NLNterm(5,:));
Rn.std_nat_ObObB(APSD_indx)	=   std_natdB(NLNterm(6,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(7,:));

Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.TermsToFit           =   TermsToFit;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;
Rn.TrueVal              =   TrueVal;
Rn.Delta_A_rg           =   Delta_A_rg;

Rn.Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp],'Rn');

end

==> StatisticsFitting/v1_For_GenStatis_3ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
Delta_A_rg  =	-5:5;

% Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

Nreps   	=   10000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.05;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for     ChPdBm  =	2   %[2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   3;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.L_km                  =   100; 
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   1./[4/5,1,4/5];
    %   
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

plot(o.Fsig,o.PSDdBsig)

%%  
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit  =   o.PartNL_CLegend(1:4);
TermsToFit  =   {'A,A,A','B,A,A','B,B,A','B,B,B','OB,OB,A','OB,OB,B'};

rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-2:2;
% Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   Std_dB_val
for Iter    =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
            %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)       =   std(NLNterm(1,:));      %	0.9
Rn.std_BAA(APSD_indx)       =   std(NLNterm(2,:));      %   5.05
Rn.std_BBA(APSD_indx)       =   std(NLNterm(3,:));      %   3.84
Rn.std_BBB(APSD_indx)       =   std(NLNterm(4,:));      %   0.94
Rn.std_ObObA(APSD_indx)     =   std(NLNterm(5,:));      %   0.94
Rn.std_ObObB(APSD_indx)     =   std(NLNterm(6,:));      %   0.94
Rn.std_ASE(APSD_indx)       =   std(NLNterm(7,:));      %   0.94

Rn.APSD_AAA(APSD_indx)      =   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)      =   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)      =   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)      =   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ObObA(APSD_indx)    =   mean_dB(NLNterm(5,:));   %   0.94
Rn.APSD_ObObB(APSD_indx)    =   mean_dB(NLNterm(6,:));   %   0.94
Rn.APSD_ASE(APSD_indx)      =   mean_dB(NLNterm(7,:));   %   0.94

Rn.std_dB_AAA(APSD_indx)    =   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)    =   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)    =   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)    =   std_dB(NLNterm(4,:));
Rn.std_dB_ObObA(APSD_indx)	=   std_dB(NLNterm(5,:));
Rn.std_dB_ObObB(APSD_indx)	=   std_dB(NLNterm(6,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(7,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ObObA(APSD_indx)	=   std_natdB(NLNterm(5,:));
Rn.std_nat_ObObB(APSD_indx)	=   std_natdB(NLNterm(6,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(7,:));

Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.TermsToFit           =   TermsToFit;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;
Rn.TrueVal              =   TrueVal;
Rn.Delta_A_rg           =   Delta_A_rg;

Rn.Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp],'Rn');

end

==> StatisticsFitting/v1_main_Plot.m <==
close all;
clear all;
clc;


FigFolder   =   'Figures\';
%%  
Nch         =   1;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A'};
%
figure(1);
subplot(3,1,1:2);
E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
ylim([-45,-15]);
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));  hold    on;
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);



% %%  Adding the big delta case:  
% DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
% DAT         =   DAT.Rn;
% figure(1);
% 
% % subplot(3,1,1:2);
% % E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
% % ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
% % L   =   legend(TermsToFit);
% % L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% 
% subplot(3,1,3);
% plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
% ylabel('std [dB]');
% xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% 
% 
% figure(2);
% subplot(3,1,1:2);
% errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    
% ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% % plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% % ylim([-0.2,0.2]);
% ylim([-50,-10]);
% ylabel('$\mu$ error. [dB]');
% subplot(3,1,3);
% plot(DAT.Params_(rg),DAT.std_ASE(rg));
% xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% ylabel('std [dB]');


==> StatisticsFitting/v1_main_Plot_3WDM.m <==


FigFolder   =   'Figures\';
%%  
Nch         =   3;
PdBm        =   2;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A','OB,OB,A'};
%
figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));


E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
ylim([-45,-15])
L   =   legend(TermsToFit);
L.Position	=	[0.6886    0.4606    0.1999    0.1823];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);



%%  

==> StatisticsFitting/v1_main_Plot_3WDM_BigDelta.m <==


FigFolder   =   'Figures\';
%%  
Nch         =   3;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A','OB,OB,A'};
%
figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));


E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    
figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
% savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);

close all;

%%
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
DAT         =   DAT.Rn;

figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));

E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);


figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
% savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);





==> StatisticsFitting/v1_main_Plot_BigDelta.m <==
close all;
clear all;
clc;


FigFolder   =   'Figures\';
%%  
Nch         =   1;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A'};
% % %
% % figure(1);
% % subplot(3,1,1:2);
% % E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
% % ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
% % L   =   legend(TermsToFit);
% % L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% % % subplot(4,1,3);
% % % plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% % % ylabel('$\mu$ error. [dB]');
% % % ylim([-1,1]);
% % subplot(3,1,3);
% % plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
% % ylabel('std [dB]');
% % xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% % savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
% %     
% % 
% % figure(2);
% % subplot(3,1,1:2);
% % errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    hold    on;
% % ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% % % plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% % % ylim([-0.2,0.2]);
% % ylim([-50,-10]);
% % ylabel('$\mu$ error. [dB]');
% % subplot(3,1,3);
% % plot(DAT.Params_(rg),DAT.std_ASE(rg));  hold    on;
% % xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% % ylabel('std [dB]');
% % savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);




%%  Adding the big delta case:  
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
DAT         =   DAT.Rn;
figure(1);

subplot(3,1,1:2);
E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
ylim([-45,-15]);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];

subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Delta_-5_5_Nch',num2str(Nch),'_P',num2str(PdBm)]);

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');

savefig2([],[FigFolder,'ASEevo_Delta_-5_5_Nch',num2str(Nch),'_P',num2str(PdBm)]);




==> StatisticsFitting_0.02/v1_FittingTestsEvo.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam
if  0
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    ChPdBm                  =   2;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
APSD_ASE    =   -30;
Delta_A_rg  =	-2:2;
Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   0.05
for Iter    =   1:100
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    NLNterm(:,Iter,Case)=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
APSD_ASE_(APSD_indx)=	mean_dB(NLNterm(5,:));   %   0.03
Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

%%  
rg  =   Params_<-10;

%
figure();
subplot(3,1,1:2);
E1  =   errorbar(Params_(rg),APSD_AAA(rg),std_AAA(rg)); hold    on;
E2  =   errorbar(Params_(rg),APSD_BAA(rg),std_BAA(rg));
E3  =   errorbar(Params_(rg),APSD_BBA(rg),std_BBA(rg));
E4  =   errorbar(Params_(rg),APSD_BBB(rg),std_BBB(rg));
ylabel('est. APSD [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1471,0.6738,0.1630,0.2391];
subplot(3,1,3);
plot(Params_(rg),APSD_AAA(rg)-TrueVal(1)); hold    on;
plot(Params_(rg),APSD_BAA(rg)-TrueVal(2)); hold    on;
plot(Params_(rg),APSD_BBA(rg)-TrueVal(3)); hold    on;
plot(Params_(rg),APSD_BBB(rg)-TrueVal(4)); hold    on;
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('Error. [dB]');
ylim([-1,1]);

figure();
subplot(3,1,1:2);
errorbar(Params_(rg),APSD_ASE_(rg),std_ASE(rg));
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
subplot(3,1,3);
plot(Params_(rg),Params_(rg)-APSD_ASE_(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylim([-0.2,0.2]);
ylabel('Error. [dB]');


==> StatisticsFitting_0.02/v1_For_GenStatis_1ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
% Delta_A_rg  =	-5:5;

Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

% Delta_A_rg  =	[-10,-2:2,5];
% Delta_B_rg  =	Delta_A_rg;

Nreps    	=   2000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.02;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for	ChPdBm  =	[2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   1;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.ChPdBm                =   ChPdBm+10*log10(5/4); 
    p.L_km                  =   100;
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

%%  
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
TermsToFit  =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;

APSD_indx   =   1;
for APSD_ASE    =	-5:-5:-40   
   Case    =   1; 
for Std_dB  =   Std_dB_val
for Iter    =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
        %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
    aaa     =   3;
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)	=   std(NLNterm(1,:));   %	0.9
Rn.std_BAA(APSD_indx)	=   std(NLNterm(2,:));   %   5.05
Rn.std_BBA(APSD_indx)	=   std(NLNterm(3,:));   %   3.84
Rn.std_BBB(APSD_indx)	=   std(NLNterm(4,:));   %   0.94
Rn.std_ASE(APSD_indx)	=	std(NLNterm(5,:));   %   0.03

Rn.std_dB_AAA(APSD_indx)	=   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)	=   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)	=   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)	=   std_dB(NLNterm(4,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(5,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(5,:));

Rn.APSD_AAA(APSD_indx)	=   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)	=   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)	=   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)	=   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ASE_(APSD_indx)	=	mean_dB(NLNterm(5,:));   %   0.03
Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;

Rn.Params_(APSD_indx)	=   APSD_ASE;
Rn.TrueVal              =   TrueVal;
Rn.TermsToFit           =   TermsToFit;
Rn.Delta_A_rg           =   Delta_A_rg;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp,'.mat'],'Rn');

end

==> StatisticsFitting_0.02/v1_For_GenStatis_21ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
% Delta_A_rg  =	-5:5;

Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

Nreps   	=   10000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.05;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for     ChPdBm  =   [2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   21;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   200;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.L_km                  =   100; 
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   4/5*ones(1,p.Nch);
    p.NotchNormVal(ceil(p.Nch/2))	=   1;
        %   
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
%     save('oGNresults','o');
    
else
%     o   =   load('oGNresults');    
%     o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

plot(o.Fsig,o.PSDdBsig)

%%  
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit  =   o.PartNL_CLegend(1:4);
TermsToFit  =   {'A,A,A','B,A,A','B,B,A','B,B,B','OB,OB,A','OB,OB,B'};

rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

o.PartNL_CLegend
TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	-inf;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-2:2;
% Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx       =   1;
for APSD_ASE    =   -5:-5:-40
   Case         =   1; 
for Std_dB      =   Std_dB_val
for Iter        =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
            %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)       =   std(NLNterm(1,:));      %	0.9
Rn.std_BAA(APSD_indx)       =   std(NLNterm(2,:));      %   5.05
Rn.std_BBA(APSD_indx)       =   std(NLNterm(3,:));      %   3.84
Rn.std_BBB(APSD_indx)       =   std(NLNterm(4,:));      %   0.94
Rn.std_ObObA(APSD_indx)     =   std(NLNterm(5,:));      %   0.94
Rn.std_ObObB(APSD_indx)     =   std(NLNterm(6,:));      %   0.94
Rn.std_ASE(APSD_indx)       =   std(NLNterm(7,:));      %   0.94

Rn.APSD_AAA(APSD_indx)      =   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)      =   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)      =   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)      =   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ObObA(APSD_indx)    =   mean_dB(NLNterm(5,:));   %   0.94
Rn.APSD_ObObB(APSD_indx)    =   mean_dB(NLNterm(6,:));   %   0.94
Rn.APSD_ASE(APSD_indx)      =   mean_dB(NLNterm(7,:));   %   0.94

Rn.std_dB_AAA(APSD_indx)    =   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)    =   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)    =   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)    =   std_dB(NLNterm(4,:));
Rn.std_dB_ObObA(APSD_indx)	=   std_dB(NLNterm(5,:));
Rn.std_dB_ObObB(APSD_indx)	=   std_dB(NLNterm(6,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(7,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ObObA(APSD_indx)	=   std_natdB(NLNterm(5,:));
Rn.std_nat_ObObB(APSD_indx)	=   std_natdB(NLNterm(6,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(7,:));

Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.TermsToFit           =   TermsToFit;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;
Rn.TrueVal              =   TrueVal;
Rn.Delta_A_rg           =   Delta_A_rg;

Rn.Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp],'Rn');

end

==> StatisticsFitting_0.02/v1_For_GenStatis_3ch.m <==
%%  
clear all;
close all;
clc;

%%  initializing p (parameters of the Gn integration):
addpath(genpath('D:\OneDrive - University Of Cambridge\1_PHD_WORK\0_APIs'));
PlotParam('ColorScheme',3);
p	=	GNintegration_Gen('Init',1);
PlotParam;

%   Parameters:
% Delta_A_rg  =	-5:5;

Delta_A_rg  =	-2:2;
Delta_B_rg  =	Delta_A_rg;

Nreps   	=   2000;
Dmax        =   max(Delta_A_rg);
Dmin        =   min(Delta_A_rg);
Ddiff       =   mean(diff(Delta_A_rg));
Std_dB_val  =   0.02;
NameDescp   =   ['_N',num2str(Nreps),'_STD',num2str(Std_dB_val),'_Dmin',num2str(Dmin),'_Dmax',num2str(Dmax),'_Diff',num2str(Ddiff)];

for     ChPdBm  =	[2,8]
    
if  1
    %%  Defining the parameters of the perturbation:
    String    	=   ['A,N,B'];
    PC_GHz    	=   [-15,0,15];
    PW_GHz   	=   [20,10,20];
    OB_GHz      =   25;
    rollOff    	=   0;
    [PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B');

    %%  Identifying the region of the negative perturbation:    
    String_     =   strsplit(String,',');
    for	I           =   1:length(String_)
        Nindx(I)    =   String_{I}  ==  'N';
    end
    Nindx                   =   find(Nindx);
    NC_GHz                  =   PC_GHz((Nindx));
    NW_GHz                  =   PW_GHz((Nindx));

    %%  Preparing GN parameters:
    p.Nch                   =   3;
    p.dF                    =   4*1e7;
    p.FmaxINT               =   56.8/2*1.2*1e9;
    p.FmaxINT               =   NW_GHz*1e9/2*1.2;
    p.FoffINT               =   NC_GHz*1e9;
    p.Nintg                 =   10;
    p.Ns                    =   30;
    p.NLeff_partial         =   1;  
    p.PartNL                =	'CustomRange';
    p.Bd                    =   50e9;
    p.RRCroll_off           =   0;
    p.L_km                  =   100; 
    p.ChPdBm                =   ChPdBm+10*log10(5/4);
    p.NotchNormVal          =   1./[4/5,1,4/5];
    %   
    PCW_MATRIX_Names     	=   oRG.PCW_MATRIX_Names;
    p.PartNL_CC             =   PC_MATRIX_GHz*1e9;
    p.PartNL_CW             =   PW_MATRIX_GHz*1e9;
    p.PartNL_Cname          =   PCW_MATRIX_Names;
    
    %%  Calculating integration and powers in N range:   
    o                       =   GNintegration_Gen(p);
    save('oGNresults','o');
    
else
    o   =   load('oGNresults');    
    o   =   o.o;
    
end
% plot(o.Fsig/1e9,    o.PSDdBsig);        hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl);         hold    on;
% plot(o.Fnl/1e9,     o.PSDdBnl_partial); hold    on;

plot(o.Fsig,o.PSDdBsig)

%%  
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit  =   o.PartNL_CLegend(1:4);
TermsToFit  =   {'A,A,A','B,A,A','B,B,A','B,B,B','OB,OB,A','OB,OB,B'};

rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
N           =	-inf;

JJ  =   1;
for A	=	-2:2
for B	=	-2:2    
    %   
    DeltaMult    =   [];
    for I   =   1:length(o.PartNL_CLegend)
        Terms   =   strsplit(o.PartNL_CLegend{I},',');
        eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
        aaa     =   3;
    end
    %   
    DeltaMult(end+1)=   -inf;
    NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
    %   
    DeltaMat(JJ,:)	=	[A,B];
    %   
    JJ      =   JJ+1;
end
end

TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
StringsContOrder    =   {'A','B'};
Noises2Fit          =   NLNterms;
NLNterm             =   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
% TrueVal(1:4)-NLNterm


%%  Performing the fitting under several noise scenarios.
DeltaMat    =   [];
NLNterms    =   [];
% TermsToFit =   o.PartNL_CLegend(1:4);
rgN         =	NotchRgCalc(o.Fnl/1e9,0,10,0.85);
OB          =	0;
% APSD_ASE    =   -30;
% Delta_A_rg  =	-2:2;
% Delta_B_rg  =	-2:2;

% Delta_A_rg  =	-10:10;
% Delta_B_rg  =	-10:10;


APSD_indx   =   1;
for APSD_ASE    =   [-5:-5:-40]
   Case    =   1; 
for Std_dB  =   Std_dB_val
for Iter    =   1:Nreps
    JJ  =   1;
    for A	=   Delta_A_rg
    for B	=   Delta_B_rg
        %   
        DeltaMult    =   [];
        for I   =   1:length(o.PartNL_CLegend)
            Terms   =   strsplit(o.PartNL_CLegend{I},',');
            eval(['DeltaMult(I,:)=',Terms{1},'+',Terms{2},'+',Terms{3},';']);
            aaa     =   3;
        end
        %   
        %   + Nstd*randn(1);
        DeltaMult(end+1)=   -inf;
        NLNterms(JJ,1)	=   sum_dB(mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2)+DeltaMult);
            %   adding ASE term:    
        NLNterms(JJ,1)	=   sum_dB([NLNterms(JJ,1),APSD_ASE]);
            %   adding MN:
        NLNterms(JJ,1)	=   NLNterms(JJ,1)+randn(1).*Std_dB;
            %   
        DeltaMat(JJ,:)	=	[A,B];
            %   
        JJ      =   JJ+1;
    end
    end

    TrueVal             =   mean_dB(o.PSDdBnl_partial(:,rgN),'dim',2);
    StringsContOrder    =   {'A','B'};
    Noises2Fit          =   NLNterms;
    [NLNterm(:,Iter,Case),ooo]=   NLNfitting2(DeltaMat,Noises2Fit,StringsContOrder,'FitElements',TermsToFit,'AddASEterm',1);
    GF_MSE(Iter,Case)   =	ooo.GF_MSE;
    GF_NRMSE(Iter,Case) =   ooo.GF_NRMSE;
    GF_NMSE(Iter,Case)  =   ooo.GF_NMSE;
end
    Params(Case,:)      =	[Std_dB,APSD_ASE];
    Case    =	Case+1;
end

%%  Building a nice plot out of that:  
Rn.std_AAA(APSD_indx)       =   std(NLNterm(1,:));      %	0.9
Rn.std_BAA(APSD_indx)       =   std(NLNterm(2,:));      %   5.05
Rn.std_BBA(APSD_indx)       =   std(NLNterm(3,:));      %   3.84
Rn.std_BBB(APSD_indx)       =   std(NLNterm(4,:));      %   0.94
Rn.std_ObObA(APSD_indx)     =   std(NLNterm(5,:));      %   0.94
Rn.std_ObObB(APSD_indx)     =   std(NLNterm(6,:));      %   0.94
Rn.std_ASE(APSD_indx)       =   std(NLNterm(7,:));      %   0.94

Rn.APSD_AAA(APSD_indx)      =   mean_dB(NLNterm(1,:));   %	0.9
Rn.APSD_BAA(APSD_indx)      =   mean_dB(NLNterm(2,:));   %   5.05
Rn.APSD_BBA(APSD_indx)      =   mean_dB(NLNterm(3,:));   %   3.84
Rn.APSD_BBB(APSD_indx)      =   mean_dB(NLNterm(4,:));   %   0.94
Rn.APSD_ObObA(APSD_indx)    =   mean_dB(NLNterm(5,:));   %   0.94
Rn.APSD_ObObB(APSD_indx)    =   mean_dB(NLNterm(6,:));   %   0.94
Rn.APSD_ASE(APSD_indx)      =   mean_dB(NLNterm(7,:));   %   0.94

Rn.std_dB_AAA(APSD_indx)    =   std_dB(NLNterm(1,:));
Rn.std_dB_BAA(APSD_indx)    =   std_dB(NLNterm(2,:));
Rn.std_dB_BBA(APSD_indx)    =   std_dB(NLNterm(3,:));
Rn.std_dB_BBB(APSD_indx)    =   std_dB(NLNterm(4,:));
Rn.std_dB_ObObA(APSD_indx)	=   std_dB(NLNterm(5,:));
Rn.std_dB_ObObB(APSD_indx)	=   std_dB(NLNterm(6,:));
Rn.std_dB_ASE(APSD_indx)	=   std_dB(NLNterm(7,:));

Rn.std_nat_AAA(APSD_indx)	=   std_natdB(NLNterm(1,:));
Rn.std_nat_BAA(APSD_indx)	=   std_natdB(NLNterm(2,:));
Rn.std_nat_BBA(APSD_indx)	=   std_natdB(NLNterm(3,:));
Rn.std_nat_BBB(APSD_indx)	=   std_natdB(NLNterm(4,:));
Rn.std_nat_ObObA(APSD_indx)	=   std_natdB(NLNterm(5,:));
Rn.std_nat_ObObB(APSD_indx)	=   std_natdB(NLNterm(6,:));
Rn.std_nat_ASE(APSD_indx)	=   std_natdB(NLNterm(7,:));

Rn.NLNterm{APSD_indx}   =   NLNterm;
Rn.TermsToFit           =   TermsToFit;
Rn.GF_MSE{APSD_indx}    =   GF_MSE;
Rn.GF_NRMSE{APSD_indx}	=   GF_NRMSE;
Rn.GF_NMSE{APSD_indx}   =   GF_NMSE;
Rn.TrueVal              =   TrueVal;
Rn.Delta_A_rg           =   Delta_A_rg;

Rn.Params_(APSD_indx)	=   APSD_ASE;
APSD_indx           =   APSD_indx+1;

end

save(['nCH',num2str(p.Nch),'_PdBm',num2str(ChPdBm),NameDescp],'Rn');

end

==> StatisticsFitting_0.02/v1_main_Plot.m <==
close all;
clear all;
clc;


FigFolder   =   'Figures\';
%%  
Nch         =   1;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A'};
%
figure(1);
subplot(3,1,1:2);
E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
ylim([-45,-15]);
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));  hold    on;
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);



% %%  Adding the big delta case:  
% DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
% DAT         =   DAT.Rn;
% figure(1);
% 
% % subplot(3,1,1:2);
% % E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
% % ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
% % L   =   legend(TermsToFit);
% % L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% 
% subplot(3,1,3);
% plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
% ylabel('std [dB]');
% xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% 
% 
% figure(2);
% subplot(3,1,1:2);
% errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    
% ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% % plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% % ylim([-0.2,0.2]);
% ylim([-50,-10]);
% ylabel('$\mu$ error. [dB]');
% subplot(3,1,3);
% plot(DAT.Params_(rg),DAT.std_ASE(rg));
% xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% ylabel('std [dB]');


==> StatisticsFitting_0.02/v1_main_Plot_3WDM.m <==


FigFolder   =   'Figures\';
%%  
Nch         =   3;
PdBm        =   2;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A','OB,OB,A'};
%
figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));


E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
ylim([-45,-15])
L   =   legend(TermsToFit);
L.Position	=	[0.6886    0.4606    0.1999    0.1823];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);



%%  

==> StatisticsFitting_0.02/v1_main_Plot_3WDM_BigDelta.m <==


FigFolder   =   'Figures\';
%%  
Nch         =   3;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A','OB,OB,A'};
%
figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));


E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
    
figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
% savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);

close all;

%%
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
DAT         =   DAT.Rn;

figure(1);
subplot(3,1,1:2);
% E1  =   errorbar(DAT.Params_(rg),   DAT.APSD_AAA(rg),   DAT.std_AAA(rg)); hold    on;
% E2  =   errorbar(DAT.Params_(rg),   DAT.APSD_BAA(rg),   DAT.std_BAA(rg));
% E3  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBA(rg),   DAT.std_BBA(rg));
% E4  =   errorbar(DAT.Params_(rg),   DAT.APSD_BBB(rg),   DAT.std_BBB(rg));

E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),       mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),       mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_ObObA(rg);DAT.APSD_ObObB(rg)],'dim',1),	mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)],'dim',1));

ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% subplot(4,1,3);
% plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% ylabel('$\mu$ error. [dB]');
% ylim([-1,1]);
subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],     'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_ObObA(rg);DAT.std_ObObB(rg)], 'dim',1)); hold    on;

ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);


figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE(rg),DAT.std_ASE(rg)); hold    on;
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');
% savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);





==> StatisticsFitting_0.02/v1_main_Plot_BigDelta.m <==
close all;
clear all;
clc;


FigFolder   =   'Figures\';
%%  
Nch         =   1;
PdBm        =   8;
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-2_Dmax2_Diff1.mat']);
DAT         =   DAT.Rn;

%%  
rg  =   DAT.Params_<-10 &   DAT.Params_>-35;
DAT.TermsToFit
TermsToFit  =   {'A,A,A','B,A,A'};
% % %
% % figure(1);
% % subplot(3,1,1:2);
% % E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
% % ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
% % L   =   legend(TermsToFit);
% % L.Position	=	[0.1470,0.7651,0.1661,0.1492];
% % % subplot(4,1,3);
% % % plot(DAT.Params_(rg),DAT.APSD_AAA(rg)-DAT.TrueVal(1)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BAA(rg)-DAT.TrueVal(2)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BBA(rg)-DAT.TrueVal(3)); hold    on;
% % % plot(DAT.Params_(rg),DAT.APSD_BBB(rg)-DAT.TrueVal(4)); hold    on;
% % % ylabel('$\mu$ error. [dB]');
% % % ylim([-1,1]);
% % subplot(3,1,3);
% % plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
% % plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
% % ylabel('std [dB]');
% % xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% % savefig2([],[FigFolder,'NLNevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);
% %     
% % 
% % figure(2);
% % subplot(3,1,1:2);
% % errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    hold    on;
% % ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% % % plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% % % ylim([-0.2,0.2]);
% % ylim([-50,-10]);
% % ylabel('$\mu$ error. [dB]');
% % subplot(3,1,3);
% % plot(DAT.Params_(rg),DAT.std_ASE(rg));  hold    on;
% % xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
% % ylabel('std [dB]');
% % savefig2([],[FigFolder,'ASEevo_Nch',num2str(Nch),'_P',num2str(PdBm)]);




%%  Adding the big delta case:  
DAT         =   load(['nCH',num2str(Nch),'_PdBm',num2str(PdBm),'_N10000_STD0.05_Dmin-5_Dmax5_Diff1.mat']);
DAT         =   DAT.Rn;
figure(1);

subplot(3,1,1:2);
E1  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_AAA(rg);DAT.APSD_BBB(rg)],'dim',1),   mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
E2  =   errorbar(DAT.Params_(rg),   mean_dB([DAT.APSD_BAA(rg);DAT.APSD_BBA(rg)],'dim',1),   mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1));
ylabel('est. $\overline{P}_{NLNref}^{(N)}$ [dB]');
L   =   legend(TermsToFit);
ylim([-45,-15]);
L.Position	=	[0.1470,0.7651,0.1661,0.1492];

subplot(3,1,3);
plot(DAT.Params_(rg),mean_dB([DAT.std_AAA(rg);DAT.std_BBB(rg)],'dim',1)); hold    on;
plot(DAT.Params_(rg),mean_dB([DAT.std_BAA(rg);DAT.std_BBA(rg)],'dim',1)); hold    on;
ylabel('std [dB]');
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
savefig2([],[FigFolder,'NLNevo_Delta_-5_5_Nch',num2str(Nch),'_P',num2str(PdBm)]);

figure(2);
subplot(3,1,1:2);
errorbar(DAT.Params_(rg),DAT.APSD_ASE_(rg),DAT.std_ASE(rg));    
ylabel('est. $\overline{P}_{ASE}^{(N)}$ [dB]');
% plot(DAT.Params_(rg),DAT.APSD_ASE_(rg)-DAT.Params_(rg)); hold    on;
% ylim([-0.2,0.2]);
ylim([-50,-10]);
ylabel('$\mu$ error. [dB]');
subplot(3,1,3);
plot(DAT.Params_(rg),DAT.std_ASE(rg));
xlabel('$\overline{P}_{ASE}^{(N)}$ [dB]');
ylabel('std [dB]');

savefig2([],[FigFolder,'ASEevo_Delta_-5_5_Nch',num2str(Nch),'_P',num2str(PdBm)]);




==> StatisticsFitting_RelCont/v1_FittingTestsEvo.m <==
clearvars;
close all;
clc;

%%  
switch 5
    case 1
        Filename    =   'nCH1_PdBm2_N10000_STD0.05_Dmin-2_Dmax2_Diff1';
    case 2
        Filename    =   'nCH1_PdBm2_N10000_STD0.05_Dmin-5_Dmax5_Diff1';
    case 3
        Filename    =   'nCH1_PdBm8_N1000_STD0.05_Dmin-2_Dmax2_Diff1';
    case 4
        Filename    =   'nCH1_PdBm8_N10000_STD0.05_Dmin-2_Dmax2_Diff1';
    case 5
        Filename    =   'nCH1_PdBm8_N10000_STD0.05_Dmin-5_Dmax5_Diff1';
end

DAT     =   load([Filename,'.mat']);
DAT     =   DAT.Rn;

%%
NLNterm     =   sum_dB(DAT.TrueVal(1:4));
ASEterm     =   DAT.Params_.';
AAAterm     =   DAT.TrueVal(1);
BAAterm     =   DAT.TrueVal(2);
BBAterm     =   DAT.TrueVal(3);
BBBterm     =   DAT.TrueVal(4);
TOTnoise    =   sum_dB([ASEterm,NLNterm*ones(size(ASEterm))],'dim',2);

%%  
std_ASE     =   real(DAT.std_dB_ASE);
std_AAA     =   real(DAT.std_dB_AAA);
std_BAA     =   real(DAT.std_dB_BAA);
std_BBA     =   real(DAT.std_dB_BBA);
std_BBB     =   real(DAT.std_dB_BBB);

RelContr_ASE    =   ASEterm-TOTnoise;
RelContr_AAA	=   AAAterm-TOTnoise;
RelContr_BAA	=   BAAterm-TOTnoise;
RelContr_BBA	=   BBAterm-TOTnoise;
RelContr_BBB	=   BBBterm-TOTnoise;


plot(RelContr_ASE,std_ASE,'*');   hold    on;
plot(RelContr_AAA,std_AAA,'*');   hold    on;
plot(RelContr_BAA,std_BAA,'*');   hold    on;
plot(RelContr_BBA,std_BBA,'*');   hold    on;
plot(RelContr_BBB,std_BBB,'*');   hold    on;

legend('ASE','AAA','BAA','BBA','BBB');
xlabel('rel. contribuion [dB]');
ylabel('std [dB]');
title(Filename);
savefig2([],Filename,'saveas',{'pdf','fig','jpg'});

==> Study_OB_OB_OB/GenSpectrumsExample.m <==
% PdBm    =   
clear all;
close all;
clc;

%%  Defining peturbation:
fb      =   50e9;
String	=   ['A,N,B'];
PC_GHz  =   [-15,0,15];
PW_GHz  =   [20,10,20];
PG_dB   =   [0,-inf,0];
OB_GHz	=   25;
[PC_MATRIX_GHz,PW_MATRIX_GHz,oRG]	=	GNrg_Generator(String,PC_GHz,PW_GHz,OB_GHz,'NonDefinedName','B','PG_dB',PG_dB);
PPlot   =   PlotParam('ColorScheme',3);

%%  
J   =   1;
LEG     =   {}
for Nch     =   [3,7,11,15,19,23]   %   
    I       =   1;                  %   
for Span	=   [1,2:2:28,30]       %   
    pGN                 =   GNintegration_Gen('Init',1);
    pGN.PartNL_CC       =   PC_MATRIX_GHz*1e9;
    pGN.PartNL_CW    	=   PW_MATRIX_GHz*1e9;
    pGN.PartNL_Cname 	=   oRG.PCW_MATRIX_Names;
    p.NLeff_partial 	=   1;      
    pGN.Bd              =   fb;     
    pGN.Nintg           =   5;     
    pGN.D               =   16.7;   
    pGN.dF              =   2e7;    
    pGN.N               =   1e5;
    pGN.RRCroll_off     =   0;      
    pGN.L_km            =   100;    
    pGN.Nch             =   Nch;      
    pGN.ChPdBm          =   2+10*log10(5/4);
    pGN.Ns              =   Span;     
    pGN.FmaxINT         =  	6e9;    %pGN.Bd/2*3;
    pGN.NotchNormVal 	=   ones(1,pGN.Nch)*5/4;
    pGN.NotchNormVal(ceil(pGN.Nch/2))	=   1;
    GN                  =   GNintegration_Gen(pGN);
    Nrg                 =   NotchRgCalc(GN.Fnl/1e9,PC_GHz(2),PW_GHz(2),1);
    SPAN(I,J)           =   mean_dB(GN.PSDdBnl_partial(20,Nrg));
    Params(I,:)         =   [Span,Nch];
    I   =   I+1;
end
    LEG{end+1}  =   ['Nch: ',num2str(Nch)];
    J   =   J+1;
end

figure();
plot(Params(:,1),SPAN);  hold    on;
xlabel('span');
ylabel('$\overline{P}_{NLN,ref}^{(N)}(OB,OB,OB)$ [dB]');
LEG     =   legend(LEG);
LEG.Position    =   [0.6857,0.2084,0.1903,0.3961];

savefig2([],'OB_OB_OBevo');



==> SubCarrierPlots/v1_Main_SignalToLoad.m <==
close all;
clear all;
clc;

%%  
p           =   Param();
PW_GHz      =   2;

for PC_GHz  =   -20     %   -32:2:32
    %%  
    p.Signal.PertParam.PC_GHz	=   PC_GHz;
    p.Signal.PertParam.PW_GHz	=   PW_GHz;
    p.Signal.PertParam.PG_dB	=   -inf;
    p.Signal.PdBm       =   30;
    p.Signal.ApplyPert  =   1;
    SNR             =   25;
    Signal          =   SignalGen(p.Signal);
    Pow             =   PowCalc(Signal,'dBm');
    Noise           =   Signal;
    SignalN         =   Signal;
    N               =   sqrt(10.^(-SNR/10)).*(randn(size(Signal.Et))+1i*randn(size(Signal.Et)));
    SignalN.Et      =   SignalN.Et+N;
    Noise.Et        =   N;
    PPP.Deskew      =   [0,2,0,2];
    SignalDeskew    =   Deskew(SignalN,PPP);
    
    [~,o1]	=   PlotPSD(SignalN,[],'osaBW_GHz',0.15,'plot',0);
    [~,o2]	=   PlotPSD(SignalDeskew,[],'osaBW_GHz',0.15,'plot',0);
    Nrg     =   NotchRgCalc(o1.faxis_GHz,0,60.8);
    subplot(2,1,1);
    plot(o1.faxis_GHz(Nrg),o1.PSD_dB(Nrg)); hold on;
    plot(o2.faxis_GHz(Nrg),o2.PSD_dB(Nrg));
    aaa     =   3;
    
    %%  
    p.Signal.PertParam.PC_GHz	=   [-PC_GHz,PC_GHz];
    p.Signal.PertParam.PW_GHz	=   [PW_GHz/2,PW_GHz/2];
    p.Signal.PertParam.PG_dB	=   -inf;
    p.Signal.PdBm       =   30;
    p.Signal.ApplyPert  =   1;
    SNR             =   25;
    Signal          =   SignalGen(p.Signal);
    Pow             =   PowCalc(Signal,'dBm');
    Noise           =   Signal;
    SignalN         =   Signal;
    N               =   sqrt(10.^(-SNR/10)).*(randn(size(Signal.Et))+1i*randn(size(Signal.Et)));
    SignalN.Et      =   SignalN.Et+N;
    Noise.Et        =   N;
    PPP.Deskew      =   [0,2,0,2];
    SignalDeskew    =   Deskew(SignalN,PPP);
    [~,o1]	=   PlotPSD(SignalN,[],'osaBW_GHz',0.15,'plot',0);
    [~,o2]	=   PlotPSD(SignalDeskew,[],'osaBW_GHz',0.15,'plot',0);
    ylabel('norm. PSD [dB]');
    LEG1    =   legend('NPW=4, 0-skew','NPW=4, 2ps-skew');
    LEG1.Position   =   [0.3810,0.6329,0.2893,0.1206];
    %%  
    subplot(2,1,2);
    plot(o1.faxis_GHz(Nrg),o1.PSD_dB(Nrg)); hold on;
    plot(o2.faxis_GHz(Nrg),o2.PSD_dB(Nrg));
    xlabel('frequency [GHz]');
    ylabel('norm. PSD [dB]');
    LEG2	=	legend('NPW=[2,2], 0-skew','NPW=[2,2], 2ps-skew');
    LEG2.Position   =   [0.3538,0.1573,0.3213,0.1206];
    savefig2([],'ExampleNFLevo');
    aaa     =   3;
    
end
%%  



%%  
